Power of Pausing: Advancing Understanding of Thermalization in Experimental Quantum Annealers

We investigate alternative annealing schedules on the current generation of quantum annealing hardware (the D-Wave 2000Q), which includes the use of forward and reverse annealing with an intermediate pause. This work provides new insights into the inner workings of these devices (and quantum devices in general), particular into how thermal effects govern the system dynamics. We show that a pause mid-way through the anneal can cause a dramatic change in the output distribution, and we provide evidence suggesting thermalization is indeed occurring during such a pause. We demonstrate that upon pausing the system in a narrow region shortly after the minimum gap, the probability of successfully finding the ground state of the problem Hamiltonian can be increased over an order of magnitude. We relate this effect to relaxation (i.e. thermalization) after diabatic and thermal excitations that occur in the region near to the minimum gap. For a set of large-scale problems of up to 500 qubits, we demonstrate that the distribution returned from the annealer very closely matches a (classical) Boltzmann distribution of the problem Hamiltonian, albeit one with a temperature at least 1.5 times higher than the (effective) temperature of the annealer. Moreover, we show that larger problems are more likely to thermalize to a classical Boltzmann distribution.

==> anc/I_12_0.txt <==
0	4	-0.888765722269
1	4	-0.453396499878
2	4	-0.581810391599
0	5	-0.222181654366
1	5	0.623744373452
2	5	0.805987681935
0	6	0.333955924275
1	6	0.995412322296
2	6	0.490983144977
4	12	-0.925420427917
8	12	0.663343935819
9	12	0.687446523051
10	12	0.749085209325
5	13	-0.0559945397502
8	13	-0.990358090729
9	13	0.491802375676
10	13	0.505416377921
6	14	-0.400367703995
8	14	-0.831748994702
9	14	0.413887841297
10	14	0.204601421856


==> anc/I_12_1.txt <==
0	4	0.471091102173
1	4	-0.520703492403
2	4	-0.106895776036
0	5	-0.592122353457
1	5	0.663653732302
2	5	-0.870137844408
0	6	-0.105576074436
1	6	0.580243383644
2	6	0.995191947818
4	12	-0.755106375613
8	12	0.988494189584
9	12	0.19966376346
10	12	0.0273721414011
5	13	0.984962302198
8	13	-0.858105526398
9	13	-0.876591575235
10	13	0.63589778093
6	14	-0.686259904781
8	14	0.811713919854
9	14	-0.290343799122
10	14	-0.309257978836


==> anc/I_12_10.txt <==
0	4	-0.973531109943
1	4	0.751481891704
2	4	-0.410141000459
0	5	0.779657660321
1	5	-0.0343304964839
2	5	-0.593529346367
0	6	-0.132735489938
1	6	-0.151667924502
2	6	0.176658930861
4	12	0.172276443577
8	12	-0.295667937243
9	12	0.9756427162
10	12	0.760789101246
5	13	-0.950593558604
8	13	0.372016009135
9	13	0.523802470216
10	13	0.492533197718
6	14	-0.953079765236
8	14	0.590747705956
9	14	0.0338548136937
10	14	0.583812004953


==> anc/I_12_2.txt <==
0	4	0.867785561777
1	4	-0.548720137593
2	4	0.998179711547
0	5	0.476006483686
1	5	0.612292073282
2	5	0.934817665621
0	6	-0.540202991815
1	6	-0.0967225347576
2	6	0.706786260671
4	12	-0.355363336004
8	12	-0.723011642604
9	12	-0.767204487165
10	12	0.915736682646
5	13	-0.369779445956
8	13	0.653796296414
9	13	-0.18410703987
10	13	0.587079327442
6	14	-0.731363190483
8	14	0.534425784377
9	14	0.696307200423
10	14	0.601645465798


==> anc/I_12_3.txt <==
0	4	-0.767538521888
1	4	-0.375180553418
2	4	0.361655547755
0	5	-0.109637583474
1	5	-0.15791205293
2	5	-0.116895746025
0	6	0.630382814614
1	6	0.977768151072
2	6	0.921322173587
4	12	0.447480019688
8	12	0.54310608282
9	12	-0.653063566072
10	12	0.988887482973
5	13	-0.66440652307
8	13	-0.57394640875
9	13	0.530059225179
10	13	-0.957089593169
6	14	0.3085215605
8	14	0.740496970771
9	14	-0.832003684477
10	14	-0.272270734126


==> anc/I_12_4.txt <==
0	4	-0.961846384101
1	4	-0.310364654739
2	4	-0.292165257365
0	5	0.400839698198
1	5	0.330355526705
2	5	-0.305907803914
0	6	-0.860786125093
1	6	-0.498157378614
2	6	0.602853889691
4	12	-0.86576226056
8	12	-0.654842477846
9	12	0.849263248045
10	12	0.615749648071
5	13	0.064696435859
8	13	0.657481459864
9	13	0.66515027077
10	13	0.935978782386
6	14	0.617245678546
8	14	0.745605561013
9	14	0.48871158299
10	14	0.736478112887


==> anc/I_12_5.txt <==
0	4	-0.86455462652
1	4	-0.288157272369
2	4	0.0916997378055
0	5	-0.98085890388
1	5	-0.767001968377
2	5	0.421829407072
0	6	-0.0985154551425
1	6	0.184553620056
2	6	-0.165618919767
4	12	-0.309091220303
8	12	-0.42457724364
9	12	-0.569590182413
10	12	-0.820083906378
5	13	0.991317172874
8	13	0.00441218451188
9	13	0.847068246642
10	13	0.529188330846
6	14	0.906960414393
8	14	0.456996956326
9	14	0.508968776417
10	14	-0.580460226316


==> anc/I_12_6.txt <==
0	4	-0.175378208504
1	4	0.95715560551
2	4	0.148024753711
0	5	0.362926345497
1	5	0.070629531074
2	5	-0.550921920791
0	6	-0.520031020307
1	6	-0.416752875269
2	6	-0.627850316154
4	12	0.63402343584
8	12	0.00631553936221
9	12	-0.595831234398
10	12	-0.955767491579
5	13	0.889895455603
8	13	0.236899491948
9	13	-0.179729071521
10	13	-0.432248998319
6	14	-0.675149048087
8	14	-0.765294559273
9	14	0.477347082453
10	14	-0.365326344192


==> anc/I_12_7.txt <==
0	4	-0.876396186067
1	4	-0.88585974803
2	4	-0.11342266857
0	5	-0.864842598945
1	5	0.24349822381
2	5	0.86283084209
0	6	0.341679507796
1	6	-0.0115406922093
2	6	0.135345769245
4	12	-0.124323293891
8	12	-0.506614647176
9	12	-0.730534158985
10	12	0.366560981736
5	13	-0.153605710228
8	13	-0.632704399507
9	13	-0.990291574941
10	13	0.905682215001
6	14	-0.721343033925
8	14	0.480066764058
9	14	0.116336682295
10	14	-0.104436295375


==> anc/I_12_8.txt <==
0	4	0.842049742573
1	4	0.877112719672
2	4	-0.772149970341
0	5	0.323520948065
1	5	0.214453422905
2	5	-0.65642584937
0	6	-0.683674119562
1	6	0.45219868352
2	6	0.908101169103
4	12	0.043330877694
8	12	-0.478171106622
9	12	-0.119611716342
10	12	-0.885791513544
5	13	0.999105910315
8	13	-0.0627728896917
9	13	-0.9237441788
10	13	-0.42201604103
6	14	0.212377348702
8	14	-0.796049644217
9	14	0.924025679502
10	14	-0.610544667558


==> anc/I_12_9.txt <==
0	4	-0.665186731378
1	4	-0.385218390352
2	4	-0.980791137853
0	5	-0.256601800032
1	5	0.830051942636
2	5	0.6008029263
0	6	-0.0303392903622
1	6	-0.628557145461
2	6	0.223132461554
4	12	0.451430201048
8	12	0.347446422467
9	12	0.566976569752
10	12	-0.120971051372
5	13	0.656038183344
8	13	-0.644325596481
9	13	0.65045283238
10	13	0.374512242609
6	14	0.417257775923
8	14	-0.426547396877
9	14	0.938703855451
10	14	-0.968368237939


==> anc/I_501_0.txt <==
E0	-2708.0
1040	1044	-6.0
1040	1045	6.0
1040	1046	1.0
1040	1168	1.0
1042	1044	1.0
1042	1045	-5.0
1042	1046	3.0
1042	1170	-1.0
1041	1044	0.0
1041	1045	-2.0
1041	1046	6.0
1043	1044	1.0
1043	1045	-3.0
1043	1046	4.0
1043	1171	-2.0
1048	1052	-2.0
1048	1053	0.0
1048	1054	-2.0
1048	1055	-2.0
1050	1052	-2.0
1050	1053	1.0
1050	1054	1.0
1050	1055	0.0
1049	1052	-6.0
1049	1053	1.0
1049	1054	0.0
1049	1055	7.0
1049	1177	0.0
1051	1052	0.0
1051	1053	-3.0
1051	1054	-1.0
1051	1055	-6.0
1051	1179	0.0
1053	1061	1.0
1054	1062	2.0
1055	1063	-1.0
1056	1060	-3.0
1056	1061	-1.0
1056	1062	-1.0
1056	1063	5.0
1058	1060	3.0
1058	1061	3.0
1058	1062	3.0
1058	1063	-2.0
1058	1186	-1.0
1057	1060	3.0
1057	1061	-1.0
1057	1062	4.0
1057	1063	-1.0
1057	1185	-1.0
1059	1060	-1.0
1059	1061	2.0
1059	1062	2.0
1059	1063	-1.0
1064	1068	3.0
1064	1069	-2.0
1064	1070	5.0
1064	1071	0.0
1064	1192	-2.0
1066	1068	0.0
1066	1069	3.0
1066	1070	-4.0
1066	1071	1.0
1065	1068	3.0
1065	1069	-3.0
1065	1070	5.0
1065	1071	-2.0
1065	1193	1.0
1067	1068	4.0
1067	1069	-2.0
1067	1070	-3.0
1067	1071	-4.0
1067	1195	1.0
1068	1076	2.0
1069	1077	-4.0
1070	1078	1.0
1071	1079	1.0
1072	1076	2.0
1072	1077	2.0
1072	1078	-1.0
1072	1079	-1.0
1074	1076	-2.0
1074	1077	-3.0
1074	1078	3.0
1074	1079	4.0
1073	1076	-1.0
1073	1077	-4.0
1073	1078	3.0
1073	1079	0.0
1076	1084	-1.0
1077	1085	1.0
1078	1086	2.0
1080	1084	0.0
1080	1085	4.0
1080	1086	-5.0
1080	1087	4.0
1080	1208	1.0
1082	1084	3.0
1082	1085	-3.0
1082	1086	-2.0
1082	1087	-5.0
1082	1210	-1.0
1081	1084	5.0
1081	1085	-3.0
1081	1086	5.0
1081	1087	-3.0
1083	1084	-1.0
1083	1085	3.0
1083	1086	-2.0
1083	1087	0.0
1088	1092	3.0
1088	1093	3.0
1088	1094	-2.0
1088	1095	0.0
1088	1216	-2.0
1090	1092	-2.0
1090	1093	-3.0
1090	1094	1.0
1090	1095	-1.0
1090	1218	1.0
1089	1092	-2.0
1089	1093	-3.0
1089	1094	2.0
1089	1095	-4.0
1089	1217	1.0
1091	1092	-2.0
1091	1093	2.0
1091	1094	1.0
1091	1095	-5.0
1091	1219	2.0
1092	1100	1.0
1093	1101	-1.0
1096	1100	-3.0
1096	1101	-1.0
1096	1102	1.0
1096	1103	1.0
1098	1100	-6.0
1098	1101	0.0
1098	1102	4.0
1098	1103	1.0
1098	1226	-1.0
1097	1100	-1.0
1097	1101	-2.0
1097	1102	3.0
1097	1103	-2.0
1099	1100	-1.0
1099	1101	-2.0
1099	1102	4.0
1099	1103	-2.0
1099	1227	1.0
1168	1172	-3.0
1168	1173	-2.0
1168	1175	-4.0
1170	1172	-4.0
1170	1173	-1.0
1170	1174	-3.0
1170	1175	0.0
1170	1298	1.0
1169	1172	1.0
1169	1173	3.0
1169	1174	2.0
1169	1175	3.0
1169	1297	1.0
1171	1172	-2.0
1171	1174	-2.0
1171	1175	-2.0
1173	1181	0.0
1174	1182	1.0
1175	1183	-3.0
1176	1180	3.0
1176	1181	3.0
1176	1182	2.0
1176	1183	-3.0
1176	1304	1.0
1178	1180	-1.0
1178	1181	-2.0
1178	1182	0.0
1178	1183	3.0
1177	1180	-6.0
1177	1181	-4.0
1177	1182	-5.0
1177	1183	6.0
1177	1305	-1.0
1179	1180	1.0
1179	1181	1.0
1179	1182	-2.0
1179	1183	2.0
1180	1188	5.0
1181	1189	0.0
1182	1190	0.0
1183	1191	-1.0
1184	1188	-4.0
1184	1189	-7.0
1184	1190	1.0
1184	1191	-1.0
1184	1312	-1.0
1186	1188	0.0
1186	1189	0.0
1186	1190	1.0
1186	1191	3.0
1186	1314	1.0
1185	1188	3.0
1185	1189	3.0
1185	1190	3.0
1185	1191	1.0
1185	1313	-1.0
1187	1188	-4.0
1187	1189	-4.0
1187	1190	-5.0
1187	1191	0.0
1187	1315	1.0
1192	1196	1.0
1192	1197	-3.0
1192	1198	0.0
1192	1199	-5.0
1192	1320	1.0
1194	1196	-3.0
1194	1197	3.0
1194	1198	2.0
1194	1199	0.0
1193	1196	-2.0
1193	1197	-1.0
1193	1198	3.0
1193	1199	1.0
1195	1197	-1.0
1195	1198	3.0
1195	1199	0.0
1195	1323	-1.0
1200	1204	6.0
1200	1205	3.0
1200	1206	1.0
1200	1207	0.0
1202	1204	1.0
1202	1205	5.0
1202	1206	-1.0
1202	1207	-2.0
1202	1330	-1.0
1201	1204	-1.0
1201	1205	-2.0
1201	1206	0.0
1201	1207	-1.0
1203	1204	2.0
1203	1205	2.0
1203	1206	2.0
1203	1207	-3.0
1203	1331	-1.0
1208	1212	-2.0
1208	1213	-2.0
1208	1214	-5.0
1208	1215	-3.0
1208	1336	1.0
1210	1212	-4.0
1210	1213	-5.0
1210	1214	-4.0
1210	1215	-4.0
1210	1338	2.0
1209	1212	-2.0
1209	1213	0.0
1209	1214	-3.0
1209	1215	-4.0
1209	1337	-1.0
1211	1212	-2.0
1211	1213	-1.0
1211	1214	1.0
1211	1215	-4.0
1214	1222	-1.0
1215	1223	-1.0
1216	1220	-2.0
1216	1221	-7.0
1216	1222	-2.0
1216	1223	2.0
1216	1344	-1.0
1218	1220	-5.0
1218	1221	-1.0
1218	1222	-3.0
1218	1223	1.0
1218	1346	1.0
1217	1220	2.0
1217	1221	4.0
1217	1222	6.0
1217	1223	-5.0
1219	1220	-6.0
1219	1221	-4.0
1219	1222	-3.0
1219	1223	3.0
1220	1228	-1.0
1222	1230	-1.0
1224	1228	3.0
1224	1229	-5.0
1224	1230	1.0
1224	1231	3.0
1226	1228	2.0
1226	1229	0.0
1226	1230	1.0
1226	1231	2.0
1227	1228	0.0
1227	1229	-1.0
1227	1230	3.0
1227	1231	1.0
1296	1300	3.0
1296	1301	-1.0
1296	1302	-1.0
1296	1303	-1.0
1298	1300	2.0
1298	1301	-7.0
1298	1302	-3.0
1298	1303	-4.0
1298	1426	1.0
1297	1300	-4.0
1297	1301	0.0
1297	1302	2.0
1297	1303	3.0
1299	1300	-7.0
1299	1301	0.0
1299	1302	6.0
1299	1303	8.0
1299	1427	1.0
1302	1310	2.0
1303	1311	-2.0
1304	1309	-1.0
1304	1310	-3.0
1304	1311	-2.0
1304	1432	-1.0
1306	1309	1.0
1306	1310	-6.0
1306	1311	-1.0
1305	1309	3.0
1305	1310	-2.0
1305	1311	-3.0
1305	1433	1.0
1307	1309	5.0
1307	1310	0.0
1307	1311	-1.0
1307	1435	2.0
1310	1318	-1.0
1311	1319	1.0
1312	1316	3.0
1312	1317	2.0
1312	1318	2.0
1312	1319	-4.0
1314	1316	2.0
1314	1317	1.0
1314	1318	2.0
1314	1319	-2.0
1314	1442	0.0
1313	1316	-1.0
1313	1317	-4.0
1313	1318	-2.0
1313	1319	2.0
1313	1441	2.0
1315	1316	3.0
1315	1317	3.0
1315	1319	-1.0
1315	1443	-2.0
1316	1324	3.0
1317	1325	0.0
1318	1326	-1.0
1320	1324	5.0
1320	1325	-3.0
1320	1326	1.0
1322	1324	1.0
1322	1325	-2.0
1322	1326	1.0
1323	1324	-7.0
1323	1325	2.0
1323	1326	-3.0
1323	1327	-1.0
1325	1333	1.0
1326	1334	-2.0
1327	1335	-1.0
1328	1332	-1.0
1328	1333	-3.0
1328	1334	1.0
1328	1335	3.0
1330	1332	-5.0
1330	1333	-2.0
1330	1334	3.0
1330	1335	1.0
1329	1332	0.0
1329	1333	-5.0
1329	1334	4.0
1329	1335	3.0
1331	1332	4.0
1331	1333	-2.0
1331	1334	-1.0
1331	1335	0.0
1333	1341	-1.0
1334	1342	-1.0
1336	1340	-1.0
1336	1341	-1.0
1336	1342	0.0
1336	1343	-3.0
1336	1464	-2.0
1338	1340	-6.0
1338	1341	-3.0
1338	1342	-7.0
1338	1343	-2.0
1338	1466	0.0
1337	1340	-1.0
1337	1341	-4.0
1337	1342	-2.0
1337	1343	-5.0
1337	1465	1.0
1339	1340	4.0
1339	1341	1.0
1339	1342	4.0
1339	1343	-2.0
1339	1467	1.0
1344	1348	5.0
1344	1349	-1.0
1344	1350	2.0
1344	1351	5.0
1344	1472	2.0
1346	1348	3.0
1346	1349	3.0
1346	1350	2.0
1346	1351	0.0
1346	1474	1.0
1345	1348	-2.0
1345	1349	-1.0
1345	1350	-2.0
1345	1351	-1.0
1347	1348	1.0
1347	1349	4.0
1347	1350	1.0
1347	1351	3.0
1347	1475	1.0
1348	1356	1.0
1349	1357	1.0
1350	1358	-1.0
1351	1359	1.0
1352	1356	-3.0
1352	1358	-1.0
1352	1359	-2.0
1354	1356	2.0
1354	1357	3.0
1354	1358	-1.0
1354	1359	4.0
1353	1356	-1.0
1353	1357	-6.0
1353	1358	5.0
1353	1359	-6.0
1355	1356	7.0
1355	1357	2.0
1355	1358	0.0
1355	1359	1.0
1424	1428	-4.0
1424	1429	-3.0
1424	1430	-4.0
1424	1431	-4.0
1424	1552	-1.0
1426	1428	-3.0
1426	1429	-1.0
1426	1430	2.0
1426	1431	-3.0
1425	1428	3.0
1425	1429	-1.0
1425	1430	4.0
1425	1431	1.0
1425	1553	1.0
1427	1428	4.0
1427	1429	1.0
1427	1430	3.0
1427	1431	3.0
1428	1436	-2.0
1430	1438	1.0
1431	1439	-1.0
1432	1436	1.0
1432	1437	5.0
1432	1438	-3.0
1432	1439	0.0
1434	1436	1.0
1434	1437	-1.0
1434	1438	5.0
1434	1439	-2.0
1434	1562	3.0
1433	1436	-2.0
1433	1437	-1.0
1433	1438	0.0
1433	1439	-4.0
1433	1561	0.0
1435	1436	-4.0
1435	1437	-3.0
1435	1438	4.0
1435	1439	0.0
1435	1563	-1.0
1438	1446	1.0
1439	1447	1.0
1440	1444	0.0
1440	1445	1.0
1440	1446	3.0
1440	1447	-1.0
1440	1568	-1.0
1442	1444	-2.0
1442	1445	3.0
1442	1446	2.0
1442	1447	-2.0
1442	1570	-1.0
1441	1444	2.0
1441	1445	-1.0
1441	1446	-3.0
1441	1447	7.0
1441	1569	1.0
1443	1444	5.0
1443	1445	-5.0
1443	1446	-2.0
1443	1447	5.0
1443	1571	-3.0
1444	1452	-1.0
1445	1453	2.0
1446	1454	1.0
1447	1455	-2.0
1448	1452	1.0
1448	1453	4.0
1448	1454	-10.0
1448	1455	2.0
1448	1576	1.0
1450	1452	4.0
1450	1453	2.0
1450	1454	3.0
1450	1455	3.0
1449	1452	-5.0
1449	1453	-10.0
1449	1454	6.0
1449	1455	-2.0
1449	1577	-1.0
1451	1452	4.0
1451	1453	1.0
1451	1454	4.0
1451	1455	1.0
1452	1460	-3.0
1453	1461	1.0
1456	1460	2.0
1456	1461	5.0
1456	1462	-6.0
1456	1463	3.0
1456	1584	2.0
1458	1460	1.0
1458	1461	5.0
1458	1462	-2.0
1458	1463	-1.0
1458	1586	-1.0
1457	1460	1.0
1457	1461	4.0
1457	1462	-1.0
1457	1463	0.0
1457	1585	2.0
1459	1460	0.0
1459	1461	4.0
1459	1462	0.0
1459	1463	3.0
1459	1587	1.0
1460	1468	1.0
1461	1469	1.0
1462	1470	-1.0
1463	1471	-1.0
1464	1468	6.0
1464	1469	0.0
1464	1470	-4.0
1464	1471	-6.0
1464	1592	2.0
1466	1468	-4.0
1466	1469	0.0
1466	1470	2.0
1466	1471	3.0
1466	1594	1.0
1465	1468	-3.0
1465	1469	-3.0
1465	1470	7.0
1465	1471	3.0
1465	1593	1.0
1467	1468	7.0
1467	1469	4.0
1467	1470	-2.0
1467	1471	-4.0
1468	1476	-1.0
1469	1477	-2.0
1471	1479	3.0
1472	1476	4.0
1472	1477	-1.0
1472	1478	-2.0
1472	1479	-4.0
1472	1600	-1.0
1474	1476	-4.0
1474	1477	3.0
1474	1478	2.0
1474	1479	3.0
1474	1602	1.0
1473	1476	-3.0
1473	1477	1.0
1473	1478	0.0
1473	1479	6.0
1475	1476	0.0
1475	1478	3.0
1475	1479	2.0
1476	1484	0.0
1477	1485	1.0
1478	1486	-1.0
1479	1487	-2.0
1480	1484	0.0
1480	1485	3.0
1480	1486	-4.0
1480	1487	-1.0
1480	1608	-2.0
1482	1484	-5.0
1482	1485	2.0
1482	1486	-4.0
1482	1487	-2.0
1482	1610	-1.0
1481	1484	-7.0
1481	1486	-3.0
1481	1487	-3.0
1481	1609	1.0
1483	1484	0.0
1483	1485	-2.0
1483	1486	2.0
1483	1487	6.0
1483	1611	-2.0
1552	1556	-5.0
1552	1557	3.0
1552	1558	1.0
1552	1559	3.0
1552	1680	-1.0
1554	1556	-4.0
1554	1557	7.0
1554	1558	5.0
1554	1559	6.0
1554	1682	0.0
1553	1556	1.0
1553	1557	3.0
1553	1558	3.0
1553	1559	2.0
1555	1556	3.0
1555	1557	-1.0
1555	1558	-6.0
1555	1559	3.0
1555	1683	1.0
1556	1564	1.0
1558	1566	-3.0
1559	1567	-2.0
1560	1564	-6.0
1560	1565	-1.0
1560	1566	1.0
1562	1564	2.0
1562	1565	3.0
1562	1566	-5.0
1562	1567	0.0
1562	1690	-1.0
1561	1564	3.0
1561	1565	1.0
1561	1566	-6.0
1561	1567	-2.0
1561	1689	-2.0
1563	1564	-6.0
1563	1565	-4.0
1563	1566	4.0
1563	1567	2.0
1563	1691	-1.0
1564	1572	2.0
1565	1573	-1.0
1566	1574	1.0
1568	1572	-2.0
1568	1573	3.0
1568	1574	2.0
1568	1575	7.0
1568	1696	-1.0
1570	1572	-6.0
1570	1573	0.0
1570	1574	3.0
1570	1575	4.0
1569	1572	-4.0
1569	1573	3.0
1569	1574	3.0
1569	1575	2.0
1569	1697	1.0
1571	1572	2.0
1571	1573	-7.0
1571	1574	-2.0
1571	1575	-6.0
1572	1580	-2.0
1574	1582	1.0
1575	1583	-1.0
1576	1580	4.0
1576	1581	-2.0
1576	1582	0.0
1576	1583	0.0
1576	1704	-1.0
1578	1580	-3.0
1578	1581	4.0
1578	1582	-2.0
1578	1583	1.0
1577	1580	2.0
1577	1581	6.0
1577	1582	-1.0
1577	1583	1.0
1577	1705	1.0
1579	1580	-5.0
1579	1581	2.0
1579	1582	-1.0
1579	1583	4.0
1581	1589	-2.0
1582	1590	-1.0
1583	1591	1.0
1584	1588	-2.0
1584	1589	2.0
1584	1590	2.0
1584	1591	7.0
1584	1712	-1.0
1586	1588	2.0
1586	1589	-1.0
1586	1590	-1.0
1586	1591	-1.0
1585	1588	-2.0
1585	1589	3.0
1585	1590	1.0
1585	1591	5.0
1585	1713	-1.0
1587	1588	1.0
1587	1589	2.0
1587	1590	5.0
1587	1591	3.0
1588	1596	-1.0
1590	1598	0.0
1591	1599	1.0
1592	1596	2.0
1592	1597	-3.0
1592	1598	-2.0
1592	1599	1.0
1594	1596	-2.0
1594	1597	-1.0
1594	1598	5.0
1594	1599	-4.0
1594	1722	-1.0
1593	1596	-3.0
1593	1597	-1.0
1593	1598	5.0
1593	1599	1.0
1593	1721	1.0
1595	1596	0.0
1595	1597	6.0
1595	1598	3.0
1595	1599	-1.0
1595	1723	2.0
1596	1604	2.0
1597	1605	-1.0
1598	1606	1.0
1599	1607	2.0
1600	1604	-6.0
1600	1605	6.0
1600	1606	5.0
1600	1607	-1.0
1600	1728	-1.0
1602	1604	-3.0
1602	1605	6.0
1602	1606	2.0
1602	1607	-3.0
1602	1730	-1.0
1601	1604	-5.0
1601	1605	0.0
1601	1606	4.0
1601	1607	-1.0
1603	1604	-4.0
1603	1605	4.0
1603	1606	5.0
1603	1607	-1.0
1603	1731	2.0
1605	1613	-1.0
1606	1614	1.0
1607	1615	0.0
1608	1612	3.0
1608	1613	3.0
1608	1614	0.0
1608	1615	3.0
1608	1736	-1.0
1610	1612	-2.0
1610	1613	0.0
1610	1614	5.0
1610	1615	-3.0
1610	1738	1.0
1609	1612	-3.0
1609	1613	-4.0
1609	1614	3.0
1609	1615	-3.0
1611	1612	-2.0
1611	1613	0.0
1611	1614	3.0
1611	1615	-5.0
1680	1684	3.0
1680	1685	2.0
1680	1686	2.0
1680	1687	2.0
1682	1684	0.0
1682	1685	2.0
1682	1686	2.0
1682	1687	0.0
1681	1684	0.0
1681	1685	3.0
1681	1686	3.0
1681	1687	2.0
1683	1684	-6.0
1683	1685	-6.0
1683	1686	-2.0
1683	1687	-1.0
1684	1692	-1.0
1685	1693	1.0
1686	1694	1.0
1687	1695	1.0
1688	1692	2.0
1688	1693	-2.0
1688	1694	-4.0
1688	1695	3.0
1688	1816	-1.0
1690	1692	2.0
1690	1693	-3.0
1690	1694	0.0
1690	1695	4.0
1689	1692	3.0
1689	1693	-4.0
1689	1694	-4.0
1689	1695	2.0
1689	1817	-1.0
1691	1692	7.0
1691	1693	-3.0
1691	1694	0.0
1691	1695	3.0
1692	1700	3.0
1693	1701	-1.0
1694	1702	1.0
1695	1703	-3.0
1696	1700	3.0
1696	1701	1.0
1696	1702	-3.0
1696	1703	-3.0
1696	1824	-3.0
1698	1700	4.0
1698	1701	0.0
1698	1702	-3.0
1698	1703	0.0
1698	1826	-3.0
1697	1700	2.0
1697	1701	3.0
1697	1702	0.0
1697	1703	-5.0
1697	1825	-1.0
1699	1700	6.0
1699	1701	-3.0
1699	1702	-3.0
1699	1703	-3.0
1699	1827	-1.0
1704	1708	2.0
1704	1709	-1.0
1704	1710	0.0
1704	1711	-4.0
1706	1708	-2.0
1706	1709	-5.0
1706	1710	0.0
1706	1711	5.0
1705	1708	0.0
1705	1709	3.0
1705	1710	-4.0
1705	1711	-4.0
1707	1708	-2.0
1707	1709	-5.0
1707	1710	4.0
1707	1711	3.0
1710	1718	2.0
1711	1719	2.0
1712	1716	1.0
1712	1717	-4.0
1712	1718	4.0
1712	1719	5.0
1712	1840	-1.0
1714	1716	-4.0
1714	1717	-2.0
1714	1718	-4.0
1714	1719	-2.0
1714	1842	4.0
1713	1716	1.0
1713	1717	-1.0
1713	1718	-3.0
1713	1719	-4.0
1713	1841	-2.0
1715	1716	2.0
1715	1717	-1.0
1715	1718	1.0
1715	1719	5.0
1715	1843	-1.0
1722	1724	-2.0
1722	1725	2.0
1722	1727	1.0
1721	1724	1.0
1721	1725	-3.0
1721	1727	1.0
1723	1724	3.0
1723	1725	-3.0
1723	1727	0.0
1728	1732	0.0
1728	1733	1.0
1728	1734	0.0
1728	1735	4.0
1730	1732	3.0
1730	1733	4.0
1730	1734	-8.0
1730	1735	2.0
1729	1732	-1.0
1729	1733	-3.0
1729	1734	2.0
1729	1735	-2.0
1731	1732	-3.0
1731	1733	0.0
1731	1734	2.0
1731	1735	-1.0
1732	1740	-1.0
1735	1743	1.0
1736	1740	2.0
1736	1742	0.0
1736	1743	-2.0
1736	1864	1.0
1738	1740	-2.0
1738	1742	-5.0
1738	1743	6.0
1738	1866	-2.0
1737	1740	2.0
1737	1742	3.0
1737	1743	-3.0
1739	1740	5.0
1739	1742	4.0
1739	1743	-2.0
1739	1867	1.0
1808	1812	-1.0
1808	1813	-3.0
1808	1814	-4.0
1808	1815	0.0
1808	1936	2.0
1810	1812	-3.0
1810	1813	2.0
1810	1814	3.0
1810	1815	-2.0
1809	1812	-1.0
1809	1813	-5.0
1809	1814	-2.0
1809	1815	3.0
1809	1937	-1.0
1811	1812	3.0
1811	1813	-6.0
1811	1814	-3.0
1811	1815	1.0
1811	1939	-1.0
1812	1820	2.0
1813	1821	2.0
1814	1822	2.0
1815	1823	0.0
1816	1820	-1.0
1816	1821	1.0
1816	1823	-3.0
1816	1944	-2.0
1818	1820	-4.0
1818	1821	0.0
1818	1822	2.0
1818	1823	-2.0
1818	1946	-2.0
1817	1820	-2.0
1817	1821	-1.0
1817	1822	0.0
1817	1823	-4.0
1820	1828	-1.0
1823	1831	1.0
1824	1828	3.0
1824	1829	-4.0
1824	1830	1.0
1824	1831	1.0
1826	1828	2.0
1826	1829	-3.0
1826	1830	4.0
1826	1831	-4.0
1826	1954	2.0
1825	1828	2.0
1825	1829	-1.0
1825	1830	2.0
1825	1831	-1.0
1825	1953	-1.0
1827	1828	4.0
1827	1829	-2.0
1827	1830	0.0
1827	1831	2.0
1827	1955	-1.0
1828	1836	2.0
1829	1837	-2.0
1830	1838	-1.0
1831	1839	-1.0
1832	1836	2.0
1832	1837	2.0
1832	1838	-2.0
1832	1839	0.0
1834	1836	-1.0
1834	1837	2.0
1834	1838	-1.0
1834	1839	5.0
1834	1962	1.0
1835	1836	2.0
1835	1837	0.0
1835	1838	-3.0
1835	1839	6.0
1835	1963	1.0
1836	1844	1.0
1838	1846	-1.0
1840	1844	1.0
1840	1845	-2.0
1840	1846	4.0
1840	1968	-2.0
1842	1844	6.0
1842	1845	-9.0
1842	1846	-1.0
1842	1970	0.0
1841	1844	-5.0
1841	1845	5.0
1841	1846	-4.0
1843	1844	3.0
1843	1845	0.0
1843	1846	2.0
1848	1852	-2.0
1848	1853	0.0
1848	1854	-5.0
1848	1855	2.0
1848	1976	-3.0
1850	1852	-5.0
1850	1853	1.0
1850	1854	2.0
1850	1855	1.0
1850	1978	1.0
1849	1853	-2.0
1849	1854	-4.0
1849	1855	5.0
1849	1977	1.0
1851	1852	3.0
1851	1853	4.0
1851	1854	2.0
1851	1855	-6.0
1851	1979	-1.0
1853	1861	1.0
1854	1862	-1.0
1855	1863	-2.0
1856	1860	-1.0
1856	1861	-1.0
1856	1862	3.0
1856	1863	2.0
1856	1984	1.0
1858	1860	-1.0
1858	1861	6.0
1858	1862	2.0
1858	1863	2.0
1858	1986	1.0
1857	1860	-2.0
1857	1861	0.0
1857	1862	2.0
1857	1863	4.0
1857	1985	-2.0
1859	1860	5.0
1859	1861	-4.0
1859	1862	-1.0
1859	1863	-2.0
1860	1868	-1.0
1861	1869	0.0
1862	1870	-1.0
1864	1868	1.0
1864	1869	3.0
1864	1870	-4.0
1864	1871	-3.0
1864	1992	-2.0
1866	1868	0.0
1866	1869	-3.0
1866	1870	1.0
1866	1871	2.0
1866	1994	-4.0
1865	1868	-4.0
1865	1869	-1.0
1865	1870	4.0
1865	1871	0.0
1865	1993	1.0
1867	1868	-4.0
1867	1869	-3.0
1867	1870	0.0
1867	1871	3.0
1867	1995	1.0
1936	1940	-6.0
1936	1941	4.0
1936	1942	-6.0
1936	1943	4.0
1938	1940	0.0
1938	1941	-8.0
1938	1942	3.0
1938	1943	-3.0
1937	1940	4.0
1937	1941	-7.0
1937	1942	2.0
1937	1943	-8.0
1939	1940	3.0
1939	1941	-3.0
1939	1942	2.0
1939	1943	-3.0
1940	1948	1.0
1941	1949	-2.0
1942	1950	-1.0
1943	1951	-2.0
1944	1948	2.0
1944	1949	-3.0
1944	1950	5.0
1944	1951	-4.0
1946	1949	-2.0
1946	1950	1.0
1946	1951	-3.0
1945	1948	-1.0
1945	1949	8.0
1945	1950	-3.0
1945	1951	4.0
1947	1948	2.0
1947	1949	4.0
1947	1950	-2.0
1947	1951	4.0
1949	1957	1.0
1950	1958	-2.0
1951	1959	-3.0
1952	1956	-2.0
1952	1957	-2.0
1952	1958	2.0
1952	1959	0.0
1954	1956	0.0
1954	1957	4.0
1954	1958	-2.0
1954	1959	0.0
1953	1956	3.0
1953	1957	-1.0
1953	1958	-6.0
1953	1959	3.0
1955	1956	7.0
1955	1957	-3.0
1955	1958	-1.0
1955	1959	4.0
1957	1965	-1.0
1958	1966	1.0
1960	1964	1.0
1960	1965	0.0
1960	1966	2.0
1960	1967	1.0
1962	1964	-2.0
1962	1965	-2.0
1962	1966	2.0
1962	1967	3.0
1961	1964	-4.0
1961	1965	-3.0
1961	1966	5.0
1961	1967	4.0
1963	1964	-4.0
1963	1965	-1.0
1963	1966	3.0
1963	1967	1.0
1964	1972	-1.0
1965	1973	-1.0
1966	1974	-1.0
1967	1975	1.0
1968	1972	-4.0
1968	1973	2.0
1968	1974	1.0
1968	1975	-1.0
1970	1972	4.0
1970	1973	9.0
1970	1974	-5.0
1970	1975	2.0
1969	1972	1.0
1969	1973	6.0
1969	1974	1.0
1969	1975	4.0
1971	1972	-2.0
1971	1973	2.0
1971	1974	-2.0
1971	1975	4.0
1976	1980	4.0
1976	1981	4.0
1976	1982	2.0
1976	1983	-3.0
1978	1980	-1.0
1978	1981	-1.0
1978	1982	0.0
1978	1983	3.0
1977	1980	-3.0
1977	1981	-3.0
1977	1982	0.0
1977	1983	3.0
1979	1980	-1.0
1979	1981	-4.0
1979	1982	-3.0
1979	1983	-1.0
1980	1988	1.0
1982	1990	-1.0
1983	1991	0.0
1984	1988	-8.0
1984	1989	4.0
1984	1990	4.0
1984	1991	-3.0
1986	1988	2.0
1986	1989	-5.0
1986	1990	-3.0
1986	1991	3.0
1985	1988	-2.0
1985	1989	6.0
1985	1990	2.0
1985	1991	4.0
1987	1988	-9.0
1987	1989	-1.0
1987	1990	6.0
1987	1991	-6.0
1988	1996	2.0
1989	1997	0.0
1990	1998	-2.0
1991	1999	0.0
1992	1996	4.0
1992	1997	4.0
1992	1998	0.0
1992	1999	-6.0
1994	1996	-3.0
1994	1997	-2.0
1994	1998	4.0
1994	1999	3.0
1993	1996	3.0
1993	1997	0.0
1993	1998	-6.0
1993	1999	-2.0
1995	1996	2.0
1995	1997	4.0
1995	1998	-8.0
1995	1999	-7.0


==> anc/I_501_1.txt <==
E0	-3764.0
1040	1044	-9.0
1040	1045	2.0
1040	1046	11.0
1040	1168	2.0
1042	1044	-7.0
1042	1045	4.0
1042	1046	5.0
1042	1170	4.0
1041	1044	1.0
1041	1045	-7.0
1041	1046	-3.0
1041	1169	1.0
1043	1044	-5.0
1043	1045	2.0
1043	1046	4.0
1043	1171	-1.0
1044	1052	-2.0
1045	1053	-3.0
1046	1054	1.0
1048	1052	3.0
1048	1053	-2.0
1048	1054	4.0
1048	1055	-9.0
1048	1176	-2.0
1050	1052	0.0
1050	1053	2.0
1050	1054	-5.0
1050	1055	6.0
1050	1178	-1.0
1049	1052	2.0
1049	1053	-3.0
1049	1054	1.0
1049	1055	-4.0
1049	1177	2.0
1051	1052	-2.0
1051	1053	6.0
1051	1054	-5.0
1051	1055	0.0
1051	1179	-3.0
1052	1060	3.0
1055	1063	3.0
1056	1060	4.0
1056	1061	-1.0
1056	1062	-2.0
1056	1063	-5.0
1058	1060	10.0
1058	1061	-3.0
1058	1062	-9.0
1058	1063	-6.0
1058	1186	0.0
1057	1060	8.0
1057	1061	-3.0
1057	1062	2.0
1057	1063	-7.0
1057	1185	-2.0
1059	1060	3.0
1059	1061	-5.0
1059	1062	-4.0
1059	1063	-4.0
1059	1187	2.0
1060	1068	-4.0
1062	1070	-3.0
1063	1071	1.0
1064	1068	-4.0
1064	1069	1.0
1064	1070	4.0
1064	1071	-2.0
1064	1192	-1.0
1066	1068	-4.0
1066	1069	3.0
1066	1070	3.0
1066	1071	-7.0
1066	1194	-1.0
1065	1068	3.0
1065	1069	-8.0
1065	1070	-4.0
1065	1071	7.0
1065	1193	2.0
1067	1068	-6.0
1067	1069	3.0
1067	1070	-1.0
1067	1071	0.0
1067	1195	-2.0
1068	1076	-1.0
1069	1077	-1.0
1070	1078	-1.0
1071	1079	1.0
1072	1076	-3.0
1072	1077	2.0
1072	1078	5.0
1072	1079	6.0
1074	1076	2.0
1074	1077	-2.0
1074	1078	-2.0
1074	1079	-3.0
1074	1202	1.0
1073	1076	0.0
1073	1077	0.0
1073	1078	-3.0
1073	1079	-4.0
1073	1201	-1.0
1076	1084	0.0
1077	1085	1.0
1078	1086	-1.0
1079	1087	2.0
1080	1084	5.0
1080	1085	-5.0
1080	1086	2.0
1080	1087	-8.0
1080	1208	2.0
1082	1084	-7.0
1082	1085	2.0
1082	1086	-3.0
1082	1087	6.0
1082	1210	2.0
1081	1084	3.0
1081	1085	-6.0
1081	1086	5.0
1081	1087	-2.0
1081	1209	-2.0
1083	1084	-6.0
1083	1085	5.0
1083	1086	-2.0
1083	1087	5.0
1084	1092	-1.0
1085	1093	1.0
1086	1094	1.0
1087	1095	1.0
1088	1092	-2.0
1088	1093	7.0
1088	1094	-2.0
1088	1095	7.0
1088	1216	0.0
1090	1092	6.0
1090	1093	-1.0
1090	1094	3.0
1090	1095	-4.0
1089	1092	9.0
1089	1093	-3.0
1089	1094	3.0
1089	1095	-5.0
1089	1217	2.0
1091	1092	-5.0
1091	1093	6.0
1091	1094	1.0
1091	1095	2.0
1092	1100	1.0
1093	1101	2.0
1095	1103	-3.0
1096	1100	5.0
1096	1101	-2.0
1096	1102	6.0
1096	1103	9.0
1096	1224	2.0
1098	1100	-9.0
1098	1101	2.0
1098	1102	-7.0
1098	1103	-5.0
1098	1226	-1.0
1097	1100	5.0
1097	1101	-9.0
1097	1102	8.0
1097	1103	4.0
1099	1100	-4.0
1099	1101	9.0
1099	1102	-5.0
1099	1103	-3.0
1099	1227	1.0
1168	1172	4.0
1168	1173	-3.0
1168	1174	-5.0
1168	1175	7.0
1168	1296	1.0
1170	1172	3.0
1170	1173	-8.0
1170	1174	3.0
1170	1175	2.0
1169	1172	-1.0
1169	1173	-3.0
1169	1174	-2.0
1169	1175	10.0
1169	1297	1.0
1171	1172	1.0
1171	1173	1.0
1171	1174	4.0
1171	1175	-1.0
1172	1180	1.0
1173	1181	1.0
1174	1182	0.0
1175	1183	0.0
1176	1180	2.0
1176	1181	-2.0
1176	1182	2.0
1176	1183	-5.0
1176	1304	1.0
1178	1180	1.0
1178	1181	-3.0
1178	1182	0.0
1178	1183	1.0
1177	1180	6.0
1177	1181	-8.0
1177	1182	2.0
1177	1183	-2.0
1177	1305	0.0
1179	1180	3.0
1179	1181	-8.0
1179	1182	2.0
1179	1183	-3.0
1179	1307	-1.0
1180	1188	1.0
1183	1191	1.0
1184	1188	4.0
1184	1189	-1.0
1184	1190	2.0
1184	1191	-2.0
1184	1312	1.0
1186	1188	2.0
1186	1189	-4.0
1186	1190	2.0
1186	1191	-5.0
1186	1314	-3.0
1185	1188	-5.0
1185	1189	1.0
1185	1190	-4.0
1185	1191	2.0
1185	1313	2.0
1187	1188	-1.0
1187	1189	-5.0
1187	1190	3.0
1187	1191	-3.0
1187	1315	2.0
1188	1196	-1.0
1189	1197	-1.0
1190	1198	1.0
1191	1199	-1.0
1192	1196	5.0
1192	1197	-4.0
1192	1198	0.0
1192	1199	4.0
1192	1320	2.0
1194	1196	4.0
1194	1197	-2.0
1194	1198	0.0
1194	1199	5.0
1194	1322	0.0
1193	1196	3.0
1193	1197	-3.0
1193	1198	-2.0
1193	1199	0.0
1195	1196	7.0
1195	1197	-6.0
1195	1198	-4.0
1195	1199	7.0
1195	1323	-2.0
1197	1205	2.0
1198	1206	-1.0
1199	1207	1.0
1200	1204	-2.0
1200	1205	3.0
1200	1206	-2.0
1200	1207	-2.0
1200	1328	-3.0
1202	1204	-5.0
1202	1205	6.0
1202	1206	-3.0
1202	1207	-1.0
1202	1330	0.0
1201	1204	4.0
1201	1205	-2.0
1201	1206	2.0
1201	1207	4.0
1201	1329	-1.0
1203	1204	-1.0
1203	1205	2.0
1203	1206	-1.0
1203	1207	-2.0
1203	1331	-2.0
1205	1213	1.0
1206	1214	-1.0
1208	1212	0.0
1208	1213	1.0
1208	1214	6.0
1208	1215	-1.0
1210	1212	0.0
1210	1213	0.0
1210	1214	4.0
1210	1215	-2.0
1209	1212	-5.0
1209	1213	-1.0
1209	1214	-5.0
1209	1215	1.0
1211	1212	0.0
1211	1213	-1.0
1211	1214	-3.0
1211	1215	0.0
1212	1220	-1.0
1214	1222	1.0
1216	1220	8.0
1216	1221	-3.0
1216	1222	-5.0
1216	1223	-8.0
1216	1344	0.0
1218	1220	1.0
1218	1221	-2.0
1218	1222	-3.0
1218	1223	-2.0
1218	1346	-2.0
1217	1220	-5.0
1217	1221	5.0
1217	1222	2.0
1217	1223	4.0
1217	1345	2.0
1219	1220	6.0
1219	1221	-4.0
1219	1222	-6.0
1219	1223	-2.0
1220	1228	3.0
1221	1229	-2.0
1222	1230	3.0
1223	1231	-2.0
1224	1228	-3.0
1224	1229	-11.0
1224	1230	5.0
1224	1231	4.0
1224	1352	1.0
1226	1228	6.0
1226	1229	3.0
1226	1230	-4.0
1226	1231	-4.0
1226	1354	-2.0
1227	1228	4.0
1227	1229	4.0
1227	1230	-6.0
1227	1231	-6.0
1227	1355	1.0
1296	1300	7.0
1296	1301	5.0
1296	1302	-3.0
1296	1303	0.0
1296	1424	-2.0
1298	1300	-5.0
1298	1301	-7.0
1298	1302	8.0
1298	1303	-1.0
1298	1426	-1.0
1297	1300	9.0
1297	1301	-1.0
1297	1302	-8.0
1297	1303	-3.0
1299	1300	-7.0
1299	1301	-4.0
1299	1302	1.0
1299	1303	3.0
1299	1427	-1.0
1301	1309	-1.0
1303	1311	-1.0
1304	1310	-1.0
1304	1311	1.0
1304	1432	1.0
1306	1309	4.0
1306	1310	-1.0
1306	1311	-5.0
1305	1309	-2.0
1305	1310	-5.0
1305	1311	2.0
1305	1433	-1.0
1307	1309	1.0
1307	1310	0.0
1307	1311	-2.0
1310	1318	1.0
1311	1319	1.0
1312	1316	1.0
1312	1317	3.0
1312	1318	-4.0
1312	1319	-1.0
1312	1440	4.0
1314	1316	-2.0
1314	1317	-3.0
1314	1318	3.0
1314	1319	-1.0
1313	1316	-6.0
1313	1317	-4.0
1313	1318	3.0
1313	1319	-1.0
1313	1441	2.0
1315	1316	3.0
1315	1317	1.0
1315	1318	0.0
1315	1319	2.0
1315	1443	-2.0
1316	1324	-2.0
1317	1325	-1.0
1318	1326	-1.0
1320	1324	1.0
1320	1325	0.0
1320	1326	-4.0
1320	1327	2.0
1320	1448	-1.0
1322	1324	8.0
1322	1325	1.0
1322	1326	-4.0
1322	1327	2.0
1322	1450	-1.0
1323	1324	-4.0
1323	1325	3.0
1323	1326	3.0
1323	1327	-4.0
1324	1332	1.0
1325	1333	-1.0
1328	1332	6.0
1328	1333	0.0
1328	1334	-2.0
1328	1335	-6.0
1328	1456	1.0
1330	1332	-5.0
1330	1333	7.0
1330	1334	5.0
1330	1335	2.0
1330	1458	-1.0
1329	1332	-8.0
1329	1333	2.0
1329	1334	5.0
1329	1335	0.0
1331	1332	6.0
1331	1333	-3.0
1331	1334	-8.0
1331	1335	-1.0
1332	1340	2.0
1333	1341	1.0
1334	1342	-2.0
1335	1343	-1.0
1336	1340	-2.0
1336	1341	2.0
1336	1342	-2.0
1336	1343	0.0
1336	1464	2.0
1338	1340	-1.0
1338	1341	2.0
1338	1342	-1.0
1338	1343	-3.0
1338	1466	1.0
1337	1340	5.0
1337	1341	2.0
1337	1342	0.0
1337	1343	1.0
1337	1465	4.0
1339	1340	1.0
1339	1341	-2.0
1339	1342	3.0
1339	1343	3.0
1339	1467	1.0
1340	1348	-1.0
1341	1349	1.0
1344	1348	6.0
1344	1349	8.0
1344	1350	-3.0
1344	1351	3.0
1346	1348	2.0
1346	1349	2.0
1346	1350	1.0
1346	1351	5.0
1345	1348	0.0
1345	1349	6.0
1345	1350	-3.0
1345	1351	5.0
1347	1348	0.0
1347	1349	-2.0
1347	1350	1.0
1347	1351	-1.0
1348	1356	-1.0
1349	1357	1.0
1352	1356	4.0
1352	1357	-1.0
1352	1358	10.0
1352	1359	5.0
1352	1480	3.0
1354	1356	-5.0
1354	1357	-1.0
1354	1358	-6.0
1354	1359	-2.0
1353	1356	1.0
1353	1357	4.0
1353	1358	-3.0
1353	1359	-3.0
1353	1481	1.0
1355	1356	-1.0
1355	1357	-3.0
1355	1358	5.0
1355	1359	6.0
1355	1483	0.0
1424	1428	-5.0
1424	1429	-3.0
1424	1430	3.0
1424	1431	5.0
1424	1552	0.0
1426	1428	8.0
1426	1429	4.0
1426	1430	-2.0
1426	1431	-3.0
1426	1554	0.0
1425	1428	6.0
1425	1429	7.0
1425	1430	0.0
1425	1431	-5.0
1425	1553	2.0
1427	1428	4.0
1427	1429	5.0
1427	1430	-5.0
1427	1431	-3.0
1428	1436	1.0
1429	1437	1.0
1430	1438	4.0
1431	1439	-2.0
1432	1436	0.0
1432	1437	0.0
1432	1438	-3.0
1432	1439	4.0
1432	1560	-2.0
1434	1436	3.0
1434	1437	5.0
1434	1438	-4.0
1434	1439	1.0
1434	1562	-3.0
1433	1436	-4.0
1433	1437	-9.0
1433	1438	1.0
1433	1439	-5.0
1433	1561	-2.0
1435	1436	7.0
1435	1437	0.0
1435	1438	-3.0
1435	1439	1.0
1435	1563	-1.0
1436	1444	1.0
1437	1445	-1.0
1438	1446	-1.0
1439	1447	1.0
1440	1444	0.0
1440	1445	-2.0
1440	1446	1.0
1440	1447	4.0
1440	1568	1.0
1442	1444	4.0
1442	1445	-3.0
1442	1446	3.0
1442	1447	-1.0
1442	1570	1.0
1441	1444	-6.0
1441	1445	6.0
1441	1446	1.0
1441	1447	-1.0
1443	1444	-4.0
1443	1445	5.0
1443	1446	-4.0
1443	1447	-7.0
1443	1571	0.0
1444	1452	1.0
1445	1453	-1.0
1447	1455	-2.0
1448	1452	5.0
1448	1453	3.0
1448	1454	-8.0
1448	1455	-1.0
1448	1576	-2.0
1450	1452	3.0
1450	1453	3.0
1450	1454	1.0
1450	1455	-1.0
1450	1578	-1.0
1449	1452	4.0
1449	1453	2.0
1449	1454	-4.0
1449	1455	-5.0
1449	1577	-3.0
1451	1452	-4.0
1451	1453	2.0
1451	1454	1.0
1451	1455	7.0
1451	1579	-2.0
1452	1460	1.0
1453	1461	-1.0
1454	1462	-2.0
1455	1463	-2.0
1456	1460	5.0
1456	1461	3.0
1456	1462	-6.0
1456	1463	-2.0
1456	1584	-1.0
1458	1460	4.0
1458	1461	3.0
1458	1462	-3.0
1458	1463	-4.0
1458	1586	-1.0
1457	1460	-3.0
1457	1461	-6.0
1457	1462	-2.0
1457	1463	4.0
1457	1585	1.0
1459	1460	0.0
1459	1461	7.0
1459	1462	-8.0
1459	1463	-4.0
1459	1587	-1.0
1460	1468	1.0
1461	1469	-2.0
1462	1470	-1.0
1463	1471	2.0
1464	1468	2.0
1464	1469	0.0
1464	1470	3.0
1464	1471	0.0
1464	1592	-1.0
1466	1468	3.0
1466	1469	3.0
1466	1470	5.0
1466	1471	3.0
1466	1594	-1.0
1465	1468	-4.0
1465	1469	1.0
1465	1470	-8.0
1465	1471	-3.0
1465	1593	0.0
1467	1468	-2.0
1467	1469	-5.0
1467	1470	-3.0
1467	1471	-3.0
1467	1595	4.0
1468	1476	-2.0
1469	1477	3.0
1471	1479	1.0
1472	1476	2.0
1472	1477	-4.0
1472	1478	2.0
1472	1479	-3.0
1472	1600	1.0
1474	1476	4.0
1474	1477	-3.0
1474	1478	2.0
1474	1479	-4.0
1474	1602	1.0
1473	1476	-1.0
1473	1477	0.0
1473	1478	-3.0
1473	1479	2.0
1475	1476	-2.0
1475	1477	3.0
1475	1478	-1.0
1475	1479	4.0
1476	1484	1.0
1477	1485	-3.0
1478	1486	0.0
1479	1487	2.0
1480	1484	1.0
1480	1485	5.0
1480	1486	-2.0
1480	1487	0.0
1480	1608	1.0
1482	1484	-4.0
1482	1485	-3.0
1482	1486	0.0
1482	1487	7.0
1481	1484	-5.0
1481	1485	0.0
1481	1486	2.0
1481	1487	4.0
1483	1484	1.0
1483	1485	-3.0
1483	1486	4.0
1483	1487	9.0
1483	1611	-1.0
1552	1556	-8.0
1552	1557	0.0
1552	1558	0.0
1552	1559	4.0
1554	1556	1.0
1554	1557	3.0
1554	1558	-6.0
1554	1559	8.0
1553	1556	-3.0
1553	1557	4.0
1553	1558	-12.0
1553	1559	6.0
1553	1681	-1.0
1555	1556	-4.0
1555	1557	5.0
1555	1558	-4.0
1555	1559	4.0
1555	1683	-1.0
1557	1565	2.0
1558	1566	-2.0
1559	1567	2.0
1560	1564	2.0
1560	1565	1.0
1560	1566	-3.0
1560	1567	-6.0
1560	1688	2.0
1562	1564	3.0
1562	1565	-4.0
1562	1566	-4.0
1562	1567	-2.0
1562	1690	-2.0
1561	1564	-4.0
1561	1565	4.0
1561	1566	-1.0
1561	1567	1.0
1561	1689	-2.0
1563	1564	5.0
1563	1565	0.0
1563	1566	-2.0
1563	1567	-4.0
1564	1572	2.0
1565	1573	1.0
1567	1575	-1.0
1568	1572	-7.0
1568	1573	-6.0
1568	1574	5.0
1568	1575	4.0
1568	1696	-1.0
1570	1572	-5.0
1570	1573	0.0
1570	1574	8.0
1570	1575	6.0
1570	1698	-2.0
1569	1572	3.0
1569	1573	2.0
1569	1574	-6.0
1569	1575	-3.0
1571	1572	0.0
1571	1573	3.0
1571	1574	-5.0
1571	1575	-3.0
1571	1699	-1.0
1572	1580	-1.0
1574	1582	0.0
1575	1583	-1.0
1576	1580	-5.0
1576	1581	-3.0
1576	1582	4.0
1576	1583	3.0
1576	1704	1.0
1578	1580	-3.0
1578	1581	-6.0
1578	1582	5.0
1578	1583	4.0
1578	1706	-5.0
1577	1580	-2.0
1577	1581	-6.0
1577	1582	5.0
1577	1583	6.0
1577	1705	0.0
1579	1580	4.0
1579	1581	2.0
1579	1582	-1.0
1579	1583	-3.0
1580	1588	1.0
1581	1589	1.0
1582	1590	1.0
1583	1591	-1.0
1584	1588	2.0
1584	1589	-1.0
1584	1590	-3.0
1584	1591	0.0
1584	1712	-1.0
1586	1588	4.0
1586	1589	6.0
1586	1590	3.0
1586	1591	8.0
1585	1588	-2.0
1585	1589	-7.0
1585	1590	-6.0
1585	1591	-1.0
1585	1713	1.0
1587	1588	2.0
1587	1589	-4.0
1587	1590	4.0
1587	1591	5.0
1587	1715	2.0
1588	1596	-1.0
1589	1597	1.0
1590	1598	1.0
1591	1599	-1.0
1592	1596	3.0
1592	1597	-5.0
1592	1598	-3.0
1592	1599	0.0
1594	1596	7.0
1594	1597	-4.0
1594	1598	-1.0
1594	1599	1.0
1593	1596	1.0
1593	1597	0.0
1593	1598	-4.0
1593	1599	3.0
1595	1596	4.0
1595	1597	-4.0
1595	1598	-1.0
1595	1599	3.0
1596	1604	0.0
1598	1606	-2.0
1599	1607	0.0
1600	1604	-8.0
1600	1605	3.0
1600	1606	4.0
1600	1607	2.0
1600	1728	-4.0
1602	1604	5.0
1602	1605	0.0
1602	1606	-6.0
1602	1607	4.0
1602	1730	2.0
1601	1604	5.0
1601	1605	-4.0
1601	1606	-3.0
1601	1607	3.0
1601	1729	3.0
1603	1604	-2.0
1603	1605	3.0
1603	1606	3.0
1603	1607	-3.0
1603	1731	-3.0
1604	1612	0.0
1605	1613	-4.0
1606	1614	-2.0
1607	1615	-4.0
1608	1612	-2.0
1608	1613	-3.0
1608	1614	-7.0
1608	1615	3.0
1610	1612	-7.0
1610	1613	-4.0
1610	1614	-8.0
1610	1615	5.0
1610	1738	2.0
1609	1612	6.0
1609	1613	4.0
1609	1614	1.0
1609	1615	-6.0
1609	1737	3.0
1611	1612	-7.0
1611	1613	-5.0
1611	1614	2.0
1611	1615	4.0
1611	1739	1.0
1680	1684	1.0
1680	1685	-7.0
1680	1686	3.0
1680	1687	1.0
1682	1684	-2.0
1682	1685	4.0
1682	1686	-3.0
1682	1687	2.0
1682	1810	1.0
1681	1684	4.0
1681	1685	-2.0
1681	1686	5.0
1681	1687	-2.0
1681	1809	-2.0
1683	1684	-4.0
1683	1685	2.0
1683	1686	2.0
1683	1687	4.0
1683	1811	1.0
1684	1692	-3.0
1685	1693	-3.0
1686	1694	-1.0
1687	1695	-1.0
1688	1692	7.0
1688	1693	-3.0
1688	1694	1.0
1688	1695	-3.0
1688	1816	2.0
1690	1692	5.0
1690	1693	-4.0
1690	1694	5.0
1690	1695	-7.0
1690	1818	-1.0
1689	1692	-5.0
1689	1693	7.0
1689	1694	-1.0
1689	1695	2.0
1689	1817	-1.0
1691	1692	-1.0
1691	1693	2.0
1691	1694	-2.0
1691	1695	1.0
1692	1700	1.0
1693	1701	-1.0
1694	1702	0.0
1695	1703	4.0
1696	1700	-4.0
1696	1701	1.0
1696	1702	2.0
1696	1703	6.0
1696	1824	2.0
1698	1700	-3.0
1698	1701	6.0
1698	1702	10.0
1698	1703	-2.0
1698	1826	-3.0
1697	1700	-4.0
1697	1701	3.0
1697	1702	-2.0
1697	1703	4.0
1697	1825	1.0
1699	1700	0.0
1699	1701	-3.0
1699	1702	-4.0
1699	1703	-2.0
1700	1708	0.0
1701	1709	2.0
1703	1711	-2.0
1704	1708	-5.0
1704	1709	4.0
1704	1710	1.0
1704	1711	-3.0
1706	1708	1.0
1706	1709	-7.0
1706	1710	2.0
1706	1711	4.0
1706	1834	1.0
1705	1708	-2.0
1705	1709	7.0
1705	1710	0.0
1705	1711	-1.0
1707	1708	-7.0
1707	1709	0.0
1707	1710	-5.0
1707	1711	-9.0
1707	1835	-1.0
1708	1716	-1.0
1711	1719	1.0
1712	1716	0.0
1712	1717	-1.0
1712	1718	-4.0
1712	1719	1.0
1712	1840	-1.0
1714	1716	2.0
1714	1717	2.0
1714	1718	2.0
1714	1719	1.0
1714	1842	-1.0
1713	1716	1.0
1713	1717	1.0
1713	1718	5.0
1713	1719	-5.0
1713	1841	1.0
1715	1716	-1.0
1715	1717	-6.0
1715	1718	-3.0
1715	1719	5.0
1715	1843	3.0
1716	1724	1.0
1719	1727	1.0
1722	1724	-2.0
1722	1725	3.0
1722	1727	4.0
1722	1850	3.0
1721	1724	2.0
1721	1725	-4.0
1721	1727	-1.0
1721	1849	-1.0
1723	1724	3.0
1723	1725	-1.0
1723	1727	0.0
1723	1851	-2.0
1728	1732	-5.0
1728	1733	3.0
1728	1734	-1.0
1728	1735	5.0
1730	1732	-2.0
1730	1733	3.0
1730	1734	-3.0
1730	1735	-2.0
1730	1858	-4.0
1729	1732	-3.0
1729	1733	2.0
1729	1734	1.0
1729	1735	6.0
1729	1857	5.0
1731	1732	2.0
1731	1733	6.0
1731	1734	1.0
1731	1735	5.0
1731	1859	1.0
1736	1740	4.0
1736	1742	-7.0
1736	1743	-4.0
1736	1864	-1.0
1738	1740	4.0
1738	1742	-2.0
1738	1743	-2.0
1738	1866	2.0
1737	1740	-4.0
1737	1742	1.0
1737	1743	0.0
1737	1865	2.0
1739	1740	0.0
1739	1742	-6.0
1739	1743	-2.0
1739	1867	1.0
1808	1812	2.0
1808	1813	4.0
1808	1814	-2.0
1808	1815	1.0
1808	1936	-1.0
1810	1812	-2.0
1810	1813	-6.0
1810	1814	10.0
1810	1815	-1.0
1810	1938	-2.0
1809	1812	-6.0
1809	1813	-2.0
1809	1814	2.0
1809	1815	-7.0
1809	1937	-1.0
1811	1812	-5.0
1811	1813	-2.0
1811	1814	2.0
1811	1815	-4.0
1811	1939	-2.0
1812	1820	1.0
1814	1822	2.0
1815	1823	1.0
1816	1820	4.0
1816	1821	0.0
1816	1822	-5.0
1816	1823	2.0
1816	1944	1.0
1818	1820	10.0
1818	1821	-7.0
1818	1822	-3.0
1818	1823	5.0
1817	1820	-4.0
1817	1821	4.0
1817	1822	7.0
1817	1823	-5.0
1817	1945	-1.0
1820	1828	-1.0
1821	1829	1.0
1822	1830	1.0
1823	1831	-1.0
1824	1828	-4.0
1824	1829	0.0
1824	1830	0.0
1824	1831	2.0
1826	1828	2.0
1826	1829	4.0
1826	1830	2.0
1826	1831	-2.0
1826	1954	1.0
1825	1828	-2.0
1825	1829	-3.0
1825	1830	0.0
1825	1831	0.0
1825	1953	2.0
1827	1828	0.0
1827	1829	3.0
1827	1830	-2.0
1827	1831	4.0
1827	1955	-1.0
1828	1836	3.0
1829	1837	3.0
1830	1838	-1.0
1831	1839	3.0
1832	1836	-4.0
1832	1837	1.0
1832	1838	-1.0
1832	1839	0.0
1834	1836	6.0
1834	1837	6.0
1834	1838	1.0
1834	1839	-5.0
1834	1962	-1.0
1835	1836	3.0
1835	1837	6.0
1835	1838	3.0
1835	1839	-4.0
1835	1963	1.0
1840	1844	-1.0
1840	1845	-1.0
1840	1846	-2.0
1840	1968	1.0
1842	1844	5.0
1842	1845	-3.0
1842	1846	1.0
1842	1970	2.0
1841	1844	8.0
1841	1845	-1.0
1841	1846	-5.0
1841	1969	-1.0
1843	1844	-2.0
1843	1845	1.0
1843	1846	2.0
1848	1852	-4.0
1848	1853	2.0
1848	1854	4.0
1848	1855	-4.0
1848	1976	-2.0
1850	1852	-1.0
1850	1853	-9.0
1850	1854	-6.0
1850	1855	1.0
1850	1978	4.0
1849	1852	0.0
1849	1853	3.0
1849	1854	3.0
1849	1855	-5.0
1849	1977	-4.0
1851	1852	3.0
1851	1853	-2.0
1851	1854	-3.0
1851	1855	2.0
1851	1979	0.0
1856	1860	8.0
1856	1861	-1.0
1856	1862	-4.0
1856	1863	5.0
1856	1984	0.0
1858	1860	1.0
1858	1861	-2.0
1858	1862	-6.0
1858	1863	5.0
1858	1986	2.0
1857	1860	-4.0
1857	1861	5.0
1857	1862	4.0
1857	1863	-3.0
1857	1985	3.0
1859	1860	-8.0
1859	1861	-1.0
1859	1862	2.0
1859	1863	-5.0
1859	1987	3.0
1860	1868	-1.0
1861	1869	-3.0
1862	1870	2.0
1863	1871	-2.0
1864	1868	2.0
1864	1869	-3.0
1864	1870	1.0
1864	1871	3.0
1864	1992	2.0
1866	1868	-3.0
1866	1869	-1.0
1866	1870	-4.0
1866	1871	-4.0
1866	1994	2.0
1865	1868	1.0
1865	1869	-4.0
1865	1870	4.0
1865	1871	2.0
1865	1993	3.0
1867	1868	-7.0
1867	1869	1.0
1867	1870	-7.0
1867	1871	-5.0
1867	1995	-3.0
1936	1940	-3.0
1936	1941	-8.0
1936	1942	-3.0
1936	1943	1.0
1938	1940	4.0
1938	1941	5.0
1938	1942	3.0
1938	1943	0.0
1937	1940	4.0
1937	1941	10.0
1937	1942	0.0
1937	1943	-3.0
1939	1940	9.0
1939	1941	5.0
1939	1942	4.0
1939	1943	-4.0
1940	1948	0.0
1941	1949	-4.0
1943	1951	-2.0
1944	1948	-4.0
1944	1949	-8.0
1944	1950	-6.0
1944	1951	5.0
1946	1948	-10.0
1946	1949	-8.0
1946	1950	-2.0
1946	1951	4.0
1945	1948	-4.0
1945	1949	-6.0
1945	1950	-5.0
1945	1951	4.0
1947	1948	9.0
1947	1949	5.0
1947	1950	2.0
1947	1951	-6.0
1948	1956	-1.0
1949	1957	-1.0
1950	1958	1.0
1951	1959	-1.0
1952	1956	-3.0
1952	1957	-6.0
1952	1958	4.0
1952	1959	1.0
1954	1956	-1.0
1954	1957	-8.0
1954	1958	2.0
1954	1959	2.0
1953	1956	0.0
1953	1957	2.0
1953	1958	-2.0
1953	1959	-2.0
1955	1956	-3.0
1955	1957	-3.0
1955	1958	-1.0
1955	1959	0.0
1960	1964	1.0
1960	1965	0.0
1960	1966	6.0
1960	1967	3.0
1962	1964	-2.0
1962	1965	2.0
1962	1966	1.0
1962	1967	2.0
1961	1964	7.0
1961	1965	-6.0
1961	1966	-3.0
1961	1967	-2.0
1963	1964	7.0
1963	1965	-5.0
1963	1966	-1.0
1963	1967	2.0
1964	1972	1.0
1965	1973	1.0
1966	1974	-1.0
1967	1975	-1.0
1968	1972	-3.0
1968	1973	-3.0
1968	1974	4.0
1968	1975	1.0
1970	1972	3.0
1970	1973	4.0
1970	1974	-4.0
1970	1975	-3.0
1969	1972	-5.0
1969	1973	-5.0
1969	1974	4.0
1969	1975	5.0
1971	1972	4.0
1971	1973	0.0
1971	1974	-3.0
1971	1975	-5.0
1973	1981	-1.0
1975	1983	1.0
1976	1980	-3.0
1976	1981	6.0
1976	1982	-7.0
1976	1983	0.0
1978	1980	-5.0
1978	1981	3.0
1978	1982	-7.0
1978	1983	-3.0
1977	1980	-5.0
1977	1981	4.0
1977	1982	-8.0
1977	1983	-3.0
1979	1980	0.0
1979	1981	-6.0
1979	1982	2.0
1979	1983	4.0
1980	1988	-1.0
1981	1989	2.0
1982	1990	-4.0
1983	1991	-1.0
1984	1988	-2.0
1984	1989	3.0
1984	1990	10.0
1984	1991	3.0
1986	1988	2.0
1986	1989	-9.0
1986	1990	-5.0
1986	1991	-2.0
1985	1988	-4.0
1985	1989	7.0
1985	1990	2.0
1985	1991	4.0
1987	1988	-11.0
1987	1989	0.0
1987	1990	12.0
1987	1991	4.0
1988	1996	-2.0
1989	1997	-3.0
1990	1998	1.0
1991	1999	0.0
1992	1996	5.0
1992	1997	-11.0
1992	1998	10.0
1992	1999	-10.0
1994	1996	-2.0
1994	1997	4.0
1994	1998	-8.0
1994	1999	4.0
1993	1996	5.0
1993	1997	-5.0
1993	1998	2.0
1993	1999	-3.0
1995	1996	4.0
1995	1997	-5.0
1995	1998	5.0
1995	1999	-5.0


==> anc/I_783.txt <==
E0	-3146
11	139	-2
922	924	-3
708	716	4
1099	1102	-2
407	415	1
1193	1199	3
1194	1196	-1
189	197	-1
931	932	-2
658	660	-4
1177	1181	-2
258	262	-3
681	685	-3
138	141	1
197	205	-1
785	788	-8
802	804	1
24	29	1
1083	1085	-3
697	702	2
1032	1036	-2
531	659	-1
657	661	-3
692	700	1
1089	1095	4
275	279	-3
840	845	-3
587	590	0
952	958	2
277	285	0
304	432	-4
928	933	1
563	566	-1
1196	1193	1
57	60	-1
1030	1038	-2
794	799	0
1223	1231	1
569	575	-2
129	133	1
179	181	-5
681	686	2
792	796	-3
49	52	3
826	828	1
819	822	1
0	5	1
32	39	-2
685	681	-1
184	189	2
1163	1164	-2
28	24	-1
393	397	-3
930	1058	1
816	822	2
1096	1224	3
288	292	4
827	828	0
41	44	-1
918	926	-1
408	414	1
1042	1046	0
264	269	-3
384	391	1
682	684	1
577	582	-2
523	526	1
930	934	-1
835	839	1
34	37	-2
1036	1044	-1
915	916	-1
400	406	3
163	167	1
926	920	-1
267	269	-1
898	903	-2
73	78	0
528	533	3
2	130	-1
921	1049	-2
1180	1188	2
688	695	-3
811	812	3
701	709	1
1198	1206	4
962	967	-1
303	311	-1
789	797	1
162	164	1
538	543	-6
314	318	-5
283	286	-3
16	21	-2
515	516	-1
401	529	-1
1161	1164	1
309	307	1
1080	1084	-3
659	662	-5
821	829	1
826	830	1
1056	1061	-3
786	791	-1
699	827	-1
521	527	-2
10	12	2
269	277	2
53	51	1
803	805	-3
441	569	-2
1224	1231	2
290	295	-2
901	899	-1
322	326	2
159	167	1
953	959	0
442	444	-3
1042	1044	4
705	708	-2
19	20	-2
131	133	-1
1096	1100	5
181	189	2
50	52	3
42	46	2
691	695	0
278	286	-1
434	436	4
648	653	1
683	811	-1
25	31	-2
581	589	-1
512	519	2
146	150	0
769	774	-4
953	1081	2
1094	1102	-3
568	573	-1
515	643	-2
937	943	-1
426	428	-2
528	534	-3
785	791	-4
520	527	-3
409	413	-2
265	270	-1
67	70	-1
688	694	2
680	686	-2
517	525	2
64	69	-2
538	666	1
543	536	-1
152	157	1
769	897	-1
401	405	4
650	653	-3
408	536	1
1217	1223	-2
670	678	2
585	588	1
712	717	-1
456	461	-3
19	147	3
58	186	5
824	952	0
144	149	-2
435	438	1
280	287	1
262	270	0
686	683	-1
527	535	-1
713	719	-2
664	668	-1
195	198	-4
50	178	1
129	257	1
1195	1197	1
832	960	-1
40	46	0
65	71	-1
1082	1084	-4
272	279	-1
1217	1222	1
666	670	3
1057	1062	1
203	207	-3
155	159	-2
546	549	-1
1033	1037	1
42	170	1
191	199	0
788	796	0
443	444	-1
562	564	-2
674	678	-2
307	435	-2
5	13	2
906	911	1
1043	1046	1
161	289	-1
643	647	-2
49	54	-2
1065	1071	1
842	844	-2
186	191	-2
1184	1190	-1
1185	1191	1
1204	1202	-1
1160	1167	0
715	717	2
1049	1053	0
292	300	3
1164	1163	1
427	428	3
1190	1198	0
178	183	2
825	830	2
314	317	-1
545	549	-2
803	806	0
897	903	1
147	151	-2
1092	1100	1
259	260	4
1057	1185	2
777	780	2
824	828	2
576	583	-4
170	175	1
561	566	-2
1211	1215	0
306	309	-1
664	671	3
402	407	-1
153	158	-1
1167	1175	-2
905	911	-1
586	590	-1
387	390	0
832	836	-2
640	646	-1
809	814	1
920	924	0
298	301	-3
672	676	-2
672	679	4
145	150	4
769	772	1
947	951	-1
1035	1036	-2
281	284	-2
579	581	-1
808	812	-4
416	420	-1
307	311	-1
684	680	1
392	397	-2
691	819	-1
825	953	-2
273	276	-2
1220	1228	-1
963	967	1
326	334	-2
259	387	0
51	52	-2
699	702	1
258	386	0
1187	1188	-1
907	909	-2
514	518	0
1093	1101	-1
295	303	1
698	701	1
836	844	-1
8	136	3
449	455	-3
310	318	-1
1035	1163	-2
946	950	2
1201	1206	2
1075	1078	-2
428	425	1
782	790	-2
455	463	1
289	293	-1
1075	1076	2
922	925	2
24	28	-2
4	0	1
577	705	-2
299	301	-2
450	454	-3
1193	1198	4
1059	1062	2
682	685	-1
817	820	4
1171	1175	-3
931	935	-1
162	165	3
1177	1180	2
1219	1221	0
258	263	1
155	283	-3
53	61	-1
794	798	1
1042	1170	-1
1083	1084	-1
34	162	-1
139	267	-1
697	701	1
1026	1030	1
274	278	2
1032	1037	3
791	799	2
657	660	4
659	663	4
384	512	1
1089	1094	-1
203	206	-3
539	543	-2
701	697	-1
45	53	-1
840	846	-1
784	790	3
184	188	3
680	684	2
1203	1207	-2
160	164	1
129	132	3
944	951	3
179	180	-2
550	558	-1
682	687	2
956	964	-1
792	797	-4
423	431	-1
136	140	4
1173	1181	-1
34	36	1
0	6	-1
1163	1167	-2
915	917	1
673	801	2
393	396	1
715	843	2
440	444	-2
192	199	-6
1156	1164	0
288	293	-4
827	831	3
66	69	2
408	415	-1
667	669	1
1042	1047	1
264	270	-2
192	198	-2
577	581	-3
20	28	2
835	838	0
432	436	0
1	129	2
658	663	-3
578	582	-1
16	20	-1
400	407	1
267	268	1
583	591	0
73	77	2
424	428	-2
265	393	1
1172	1180	2
448	453	-1
22	30	2
962	964	-3
529	533	-2
947	1075	1
569	697	-1
538	540	2
290	294	2
395	398	-3
515	519	3
770	773	-4
944	1072	-3
1067	1195	0
652	660	-2
1080	1085	0
403	405	-2
58	63	-4
1056	1062	0
310	306	-1
547	548	1
786	788	2
843	845	6
50	55	-4
130	134	2
521	526	3
778	781	-2
176	180	-1
932	940	0
1185	1188	4
71	64	-1
1041	1045	-3
322	327	1
1171	1173	0
953	958	1
442	445	1
425	553	2
820	828	1
456	463	1
1095	1103	-1
1092	1090	1
131	132	1
1096	1101	4
715	718	1
42	47	-1
1203	1206	-2
67	71	1
434	437	-1
648	654	3
556	564	2
25	30	3
1225	1231	1
833	836	-2
1207	1201	1
557	565	0
769	773	-1
394	398	2
1090	1218	-3
652	650	-1
330	333	2
51	53	1
568	574	-1
313	319	-4
1040	1047	1
785	790	0
409	412	2
265	269	-1
412	420	1
586	714	1
316	314	-1
304	310	6
944	950	-1
305	311	1
718	712	1
152	158	2
401	404	1
705	710	1
779	782	-1
40	45	-2
966	974	0
456	462	-1
297	303	4
144	150	-2
556	554	-1
11	13	-1
841	846	5
841	845	-2
25	153	-1
1195	1196	-1
171	174	1
1070	1078	-1
1218	1223	-3
47	55	1
394	522	2
1082	1085	-2
712	716	-3
917	925	-2
46	40	-1
666	671	-2
1057	1061	2
155	158	2
1154	1156	-3
1033	1036	-1
182	190	-2
388	396	-1
440	568	-1
443	447	0
562	565	2
525	533	-1
675	677	-2
674	679	1
906	908	3
643	646	-2
1216	1220	3
705	833	-2
542	550	1
176	304	-1
1065	1070	-1
31	39	1
1209	1215	-1
1090	1094	-1
74	77	-1
914	1042	-1
186	188	4
1184	1191	3
153	281	-2
1185	1190	-1
715	716	2
1049	1052	-2
27	155	1
653	648	1
319	327	-3
900	908	1
713	841	-3
952	957	2
424	552	2
689	695	0
427	431	1
178	180	-1
825	829	3
919	927	-2
410	412	-3
1041	1044	0
452	460	3
897	902	2
147	150	-3
259	263	-1
386	389	2
824	829	2
170	172	-2
561	565	3
696	703	1
1211	1214	2
514	642	0
419	420	1
402	404	1
153	157	1
137	142	-2
1181	1179	-1
313	441	-1
700	708	-2
832	837	0
33	36	1
571	573	-1
809	813	1
920	925	4
8	12	-2
1065	1193	1
145	149	0
1034	1038	-1
1035	1039	-2
819	821	-2
579	580	0
1192	1197	-1
680	685	2
823	831	-1
17	23	-2
661	669	-1
696	701	-1
1028	1036	1
416	421	1
307	310	3
6	14	-3
392	398	2
428	436	1
711	719	4
1079	1073	1
1178	1181	-2
1090	1093	-2
963	966	1
690	818	1
1089	1217	-2
1067	1069	-1
1072	1200	0
677	685	0
536	664	-1
528	535	3
1187	1191	-1
1170	1173	-1
139	140	2
1026	1031	0
529	535	-1
905	1033	-2
770	772	0
920	1048	-2
137	140	1
274	402	1
289	294	-2
315	316	3
32	160	1
438	432	1
773	781	-2
522	527	-3
449	454	5
1059	1063	-1
530	533	0
524	532	-2
579	707	4
817	821	2
587	588	-2
56	60	-1
954	959	1
1076	1074	-1
915	918	2
971	973	4
704	711	3
299	300	1
669	677	0
450	455	0
1193	1197	-1
551	559	0
305	433	3
58	62	-2
931	934	0
513	519	1
3	4	2
258	260	-2
938	943	-2
256	384	-2
544	549	-2
833	838	5
571	575	-3
1083	1087	2
697	700	3
1179	1181	0
274	279	-4
1032	1038	3
64	70	3
1089	1093	0
202	206	-2
960	964	4
914	918	-1
840	847	7
286	294	-1
441	447	-1
928	935	-3
913	918	5
716	715	1
924	920	-1
72	76	0
818	820	-4
1098	1102	2
656	660	0
816	821	0
681	684	1
792	798	2
136	141	-3
1040	1168	1
0	7	3
778	780	-2
662	659	-1
658	662	0
1163	1166	1
440	445	3
131	259	-1
425	431	-1
710	707	-1
16	22	-4
816	820	-2
827	830	1
667	668	-2
945	1073	3
264	271	2
896	1024	1
448	452	-1
577	580	0
389	397	4
708	705	1
432	437	-2
128	135	3
829	837	0
187	189	-2
578	583	1
778	906	-1
937	1065	-1
650	654	-1
680	687	-1
193	199	-2
267	271	-2
142	136	-1
73	76	-2
200	328	-1
586	591	1
50	54	-5
811	814	-2
808	936	-1
962	965	-1
287	295	-1
271	279	2
673	677	1
538	541	4
266	270	0
515	518	-1
198	206	-3
833	961	1
939	941	-3
192	197	1
1080	1086	-2
690	694	1
1081	1087	-3
58	60	-3
1056	1063	2
154	158	-1
47	41	2
787	791	2
547	551	-1
786	789	1
843	844	-4
771	773	-3
130	135	3
521	525	-2
668	676	-3
1098	1226	-2
835	836	1
841	969	2
276	284	1
1073	1079	-3
1099	1101	-2
322	324	1
953	957	-1
400	528	2
665	671	-3
696	702	2
330	332	1
394	399	3
19	22	2
131	135	3
183	191	0
1096	1102	5
268	276	-1
553	559	-2
69	66	1
442	570	-1
42	44	1
896	900	-4
648	655	4
25	29	1
1225	1230	-1
1	4	1
29	25	-1
819	820	-5
568	575	-1
678	686	-1
800	807	-1
937	941	1
572	580	-1
313	318	1
167	175	1
904	908	-3
40	44	-1
1045	1053	1
785	789	-1
385	391	2
1167	1160	1
203	205	1
265	268	-2
275	403	2
843	971	-3
312	316	1
64	71	-2
1033	1161	3
1093	1089	1
305	310	-3
1071	1065	-1
1037	1045	1
152	159	0
795	797	2
655	663	-2
518	515	-1
833	837	-3
404	412	-3
304	308	-5
268	266	-1
552	559	2
46	43	1
960	1088	1
297	302	-3
575	583	3
549	557	2
144	151	-2
1067	1071	3
814	809	1
11	12	4
14	11	1
713	717	0
296	300	3
73	79	1
402	530	-3
1218	1220	1
179	307	1
666	668	0
1057	1060	5
1154	1157	-4
443	446	1
1024	1028	2
675	676	-1
674	676	-1
2	6	2
906	909	-1
450	578	1
202	204	1
1050	1052	1
1216	1221	-2
900	898	1
541	549	1
1065	1069	-2
1209	1214	-3
1034	1162	2
186	189	-3
1185	1189	-4
1204	1212	-1
1	6	-2
907	910	2
1208	1214	-3
64	192	2
689	694	2
427	430	-1
178	181	-4
514	517	2
315	443	-1
33	37	3
410	413	1
1050	1178	1
897	901	-1
259	262	0
930	933	-1
714	717	-1
947	949	1
824	830	1
1088	1216	0
1179	1182	2
536	540	3
170	173	-2
561	564	-4
1048	1176	1
768	773	-2
320	327	2
403	407	-1
419	423	-1
402	405	-6
153	156	2
707	709	1
905	909	-2
1171	1174	-1
785	913	1
1200	1206	-1
792	920	-1
1218	1222	1
784	788	-3
950	958	-1
571	572	2
809	812	0
534	542	-2
920	926	5
776	781	-2
279	287	-2
145	148	2
1034	1039	3
1035	1038	2
579	583	-1
328	334	-1
800	806	-4
973	969	1
130	258	1
684	682	-1
515	517	-4
392	399	2
264	392	1
969	974	-2
137	141	-2
289	295	-2
960	967	1
555	556	1
1213	1221	0
444	452	1
1059	1060	1
170	298	-1
530	532	-1
1050	1055	2
952	1080	1
27	30	2
1025	1031	2
907	911	3
1192	1196	0
659	661	-1
1026	1028	0
291	292	-4
459	587	1
431	426	-1
585	713	3
570	574	1
315	319	-2
653	661	3
1059	1061	1
802	807	-2
776	904	1
1159	1167	-1
832	838	3
522	524	4
449	453	0
565	573	-1
1088	1092	2
818	822	0
925	920	1
530	658	-2
954	956	-1
1201	1204	2
1152	1157	1
971	972	-3
899	901	-1
439	435	-1
1052	1060	-1
799	807	-1
330	334	-3
1047	1042	1
299	303	2
450	452	-2
1175	1183	2
1050	1054	-1
793	799	-3
16	144	-1
513	518	-4
1219	1223	1
258	261	1
685	693	2
140	148	2
938	940	1
317	325	-1
544	550	-2
33	39	-2
1179	1180	2
274	276	3
1032	1039	-1
702	710	1
818	823	2
9	14	0
688	692	2
171	299	-2
1089	1092	1
261	269	-1
1072	1077	-4
903	896	1
441	446	1
1156	1153	-1
567	575	1
913	917	2
308	316	1
923	925	1
1064	1071	-1
968	973	-1
951	959	-1
570	698	1
1098	1103	-4
1210	1214	-3
433	438	0
179	182	2
1214	1222	-1
24	31	-2
927	935	1
136	142	-2
300	308	1
1039	1047	1
128	134	0
1178	1180	3
181	177	1
1076	1084	1
842	845	2
440	446	3
1202	1206	-4
808	814	2
1208	1215	0
833	839	-3
16	23	0
433	436	3
667	671	1
1042	1045	2
451	453	-4
794	797	-2
137	265	-3
432	438	2
1226	1230	1
673	678	1
955	956	-1
578	580	3
1186	1190	2
51	179	-1
803	807	-1
1162	1167	-2
321	326	1
267	270	1
552	557	1
270	265	-1
707	835	2
787	788	0
586	588	1
537	540	2
1169	1175	3
300	298	1
67	69	1
286	280	1
1227	1229	-1
430	438	1
311	304	1
939	940	-1
1080	1087	2
46	54	2
690	695	-2
569	574	3
58	61	-2
405	413	-1
154	159	1
128	256	-1
260	268	2
1153	1159	-1
843	847	0
771	772	-1
130	132	3
521	524	2
1175	1171	-1
1073	1078	-2
322	325	-1
397	405	-1
953	956	0
163	165	1
146	151	-1
930	935	-1
665	670	3
443	571	0
649	655	1
394	396	-2
324	332	2
712	840	-1
1158	1166	-2
193	321	1
1096	1103	-4
30	38	1
320	325	-2
553	558	-1
1087	1095	-1
185	191	0
42	45	3
143	137	1
161	166	1
193	198	-2
25	28	-4
1091	1093	-1
284	292	-3
841	847	1
457	585	-2
177	183	0
51	55	0
937	940	1
313	317	2
904	909	1
427	555	-1
1081	1209	1
289	292	2
385	390	-2
939	1067	1
312	317	1
169	175	4
1067	1068	-4
305	309	-2
256	260	2
795	796	1
1073	1201	0
651	653	-4
512	640	0
3	6	-4
1217	1220	2
1221	1229	1
304	309	3
545	548	1
1085	1093	1
297	301	-2
553	681	-1
520	648	0
961	967	2
323	324	-2
841	844	1
296	301	-3
403	531	0
554	682	-1
56	184	-3
1195	1198	0
573	569	1
1218	1221	0
172	169	-1
1166	1174	0
1031	1039	1
666	669	2
434	562	-3
660	658	-1
385	513	-1
48	176	-1
1048	1052	4
769	775	-1
165	173	-2
966	960	1
26	30	2
1024	1029	-3
139	143	4
1208	1213	1
674	677	-2
2	7	-1
514	516	3
1216	1222	2
458	462	2
529	534	3
1065	1068	-1
1046	1054	1
1209	1213	3
912	917	2
18	22	0
535	543	-2
921	927	3
673	676	0
714	716	0
266	271	2
787	790	0
291	295	1
1058	1061	3
12	20	-2
1047	1055	1
403	404	1
689	693	1
904	1032	2
929	935	-3
574	582	0
1097	1102	-2
955	958	-2
136	264	2
1026	1154	2
897	900	-3
927	922	-1
947	948	1
413	421	-1
824	831	2
1212	1220	2
536	541	0
1199	1207	2
700	697	-1
817	945	3
768	774	1
1212	1211	-1
257	263	-4
1040	1045	1
707	708	3
905	908	2
952	956	3
1200	1207	1
770	774	2
32	37	1
905	910	4
920	927	-3
8	14	5
960	966	2
1034	1036	3
168	172	-3
781	789	-1
328	456	2
579	582	-4
48	52	-1
411	413	3
513	641	2
200	207	-2
530	535	2
1074	1078	-2
1215	1223	-3
49	55	-5
193	196	2
542	537	1
1155	1157	-1
936	940	-1
1205	1213	-2
1066	1070	2
704	709	-2
662	670	-2
185	313	2
656	784	-2
139	142	-1
1026	1029	0
1053	1061	1
570	575	0
315	318	1
411	412	-2
433	561	0
587	589	-4
642	646	2
522	525	2
64	68	0
449	452	4
676	684	1
913	916	-4
846	842	1
797	805	-2
66	71	0
954	957	-2
776	780	-3
138	142	1
922	926	2
899	900	3
531	534	2
672	678	1
554	559	2
66	70	-3
299	302	1
450	453	-2
398	406	-1
1068	1076	3
793	798	-2
513	517	-3
10	14	1
1219	1222	-1
1074	1202	2
541	538	1
563	565	3
328	333	-1
555	559	2
57	63	-2
938	941	1
544	551	2
293	301	2
801	806	3
912	919	0
1227	1231	-1
1179	1183	1
274	277	2
331	332	-2
9	13	-3
156	164	-1
10	13	-2
675	803	4
1066	1194	-1
41	47	1
1072	1078	5
817	823	-3
401	406	-1
1214	1208	-1
790	798	1
441	445	6
640	647	-3
74	76	-1
200	205	0
552	558	1
695	703	-1
968	974	2
433	437	2
1098	1100	0
1210	1215	-3
656	662	3
945	950	1
384	388	0
1171	1172	1
136	143	1
523	525	-3
673	679	0
793	921	0
829	827	2
194	198	1
440	447	-1
166	174	1
1202	1207	1
316	324	1
906	1034	2
456	460	-3
533	541	2
442	446	2
667	670	-1
557	553	1
787	789	-2
451	452	-1
33	161	-2
694	702	1
331	459	0
537	541	1
432	439	0
714	719	-2
187	191	2
578	581	4
194	197	-2
272	276	-1
1186	1191	-2
143	151	2
1161	1167	4
650	652	-2
916	924	-1
1081	1084	5
768	772	-1
142	150	-1
424	431	-2
688	816	2
447	455	-1
586	589	2
658	786	2
37	45	-1
1169	1174	-1
1227	1228	-2
1083	1211	-1
795	923	2
1224	1228	-2
969	1097	-2
663	658	1
939	943	1
194	196	-1
1081	1085	4
831	825	-2
154	156	3
964	972	-2
641	646	-2
843	846	-4
771	775	2
898	901	5
664	670	-1
1200	1205	2
641	645	-1
17	20	0
175	168	-1
1073	1077	5
512	516	1
294	302	0
1051	1052	-1
146	148	-2
665	669	4
649	654	2
394	397	-3
962	1090	0
702	699	-1
9	137	-2
197	195	-1
553	557	0
185	190	1
520	524	4
896	902	2
180	188	0
403	406	-2
691	693	3
1091	1092	-1
1225	1228	-1
456	584	1
1207	1215	-2
698	826	1
560	688	-4
177	182	2
51	54	3
195	199	-4
313	316	2
518	526	-1
263	271	-1
585	591	2
946	1074	-1
435	437	-2
312	318	1
576	704	-4
169	174	0
35	38	-2
794	922	-3
305	308	5
1189	1197	-1
256	261	-1
75	79	-2
795	799	-4
651	652	-4
1027	1029	-4
162	290	2
1183	1191	-1
1097	1225	-1
529	657	-1
176	182	3
584	712	-2
18	146	4
297	300	6
406	414	-1
318	326	3
1058	1062	6
1157	1165	-3
898	902	-2
65	70	1
11	14	-4
27	31	-3
323	327	-2
1069	1077	0
165	163	-1
168	174	1
1091	1219	-3
531	535	-1
907	908	4
696	700	4
199	207	-2
5	0	1
172	170	-1
1043	1045	1
514	519	-4
457	462	-1
406	401	1
801	807	-1
548	556	-3
660	659	1
43	44	0
1181	1189	-1
814	822	-2
946	951	-1
1226	1231	-1
1048	1053	-1
1160	1164	1
155	156	-2
149	157	3
1058	1060	-1
26	31	-1
1024	1030	1
316	315	1
675	678	-3
331	333	-1
2	4	-3
393	521	3
458	463	-1
132	140	3
955	959	1
1221	1217	1
141	149	-1
1209	1212	-4
35	37	-1
18	23	1
921	926	-2
187	315	-1
266	268	-1
1044	1052	-1
1176	1183	1
576	580	-4
283	285	-2
798	806	-3
306	310	-4
1176	1180	2
1058	1186	5
689	692	1
929	934	3
816	823	2
75	78	2
459	460	-3
387	389	1
1097	1101	-1
1059	1187	3
584	588	0
137	143	1
437	445	1
40	168	-2
298	302	-3
945	951	0
560	565	-3
675	679	2
18	20	-1
536	542	4
151	159	-1
281	287	-1
837	845	3
768	775	2
1162	1164	0
784	912	1
257	262	2
707	711	1
908	905	1
582	590	1
56	61	-1
32	38	0
273	279	2
190	198	1
462	459	-1
184	190	4
704	708	-2
645	653	1
1188	1196	1
48	53	-2
161	164	-1
148	156	2
699	701	-2
1074	1079	7
200	204	-1
1072	1079	-4
1064	1068	-1
648	776	1
1155	1156	-1
969	972	-5
659	660	5
314	442	0
698	702	-1
78	73	1
44	41	-1
1038	1046	-1
201	207	1
1050	1053	1
922	1050	-4
1025	1029	1
392	520	1
306	434	1
194	322	1
1075	1077	-1
816	944	0
570	572	3
152	280	-1
945	948	0
1043	1047	3
555	557	-2
411	415	2
802	805	-3
1099	1100	-4
1034	1037	-1
1194	1198	4
66	68	-2
912	1040	-2
1177	1183	1
1192	1198	2
1152	1159	-1
138	143	-1
17	22	2
971	974	-4
899	903	-1
813	821	2
779	907	2
780	788	-1
451	579	0
912	918	0
557	554	-1
554	556	-1
79	75	-1
657	663	0
275	277	1
793	797	1
513	516	-3
563	564	-2
842	847	-2
57	62	-2
328	332	-3
801	805	-1
291	294	2
129	135	1
160	165	1
779	781	0
9	12	3
1206	1214	-1
587	715	-4
560	567	1
817	822	-4
1173	1168	1
715	719	-2
441	444	-3
539	541	1
391	399	-4
393	399	5
792	799	2
320	324	2
134	142	0
177	305	-1
72	79	-3
41	46	0
1055	1063	1
408	412	1
1098	1101	0
1210	1212	1
160	167	-1
384	389	-1
844	843	-1
171	175	2
1049	1054	2
523	524	1
835	837	4
1051	1179	-2
902	910	-1
690	692	2
968	1096	-3
400	404	-2
910	918	-1
1202	1204	-2
425	428	0
460	456	1
569	573	0
57	185	-2
451	455	4
387	515	-2
1165	1173	-1
1226	1228	0
445	453	-2
312	319	1
187	190	3
38	46	-1
283	284	0
1186	1188	-5
395	397	3
0	128	-1
1161	1166	-1
1162	1165	2
321	324	-1
453	461	1
13	8	1
405	402	1
61	69	1
41	169	-3
1169	1173	-4
778	782	1
1153	1158	-1
1224	1229	2
523	651	2
4	12	-1
939	942	1
690	693	-4
569	572	3
270	278	-3
519	527	-4
154	157	-1
7	1	1
1153	1157	0
771	774	2
65	193	-1
1203	1205	2
808	813	1
434	438	2
1073	1076	6
959	967	1
512	517	-1
288	295	-3
1051	1055	-3
146	149	1
665	668	-3
649	653	3
1219	1220	1
913	1041	1
528	532	-1
553	556	0
185	189	4
1056	1184	0
520	525	-2
23	31	-3
409	415	-2
896	903	3
929	1057	2
1091	1095	-2
18	21	0
971	1099	-1
72	78	1
75	76	-1
177	181	-2
128	132	2
904	911	1
62	70	2
585	590	-4
385	388	1
543	538	-1
435	436	2
184	191	4
411	539	1
169	173	1
280	285	2
687	695	-2
27	28	1
330	458	2
914	916	-1
256	262	1
1082	1086	1
795	798	-1
651	655	-2
139	141	-2
1027	1028	-3
657	785	4
311	319	-1
203	331	-1
167	161	-1
176	183	0
768	896	0
272	277	-2
965	961	1
155	157	-2
1058	1063	-4
839	847	-4
175	171	-1
704	710	1
65	69	1
327	322	1
323	326	-5
291	293	2
296	303	3
559	552	2
671	679	3
805	813	2
172	171	-1
1043	1044	0
457	461	-6
656	663	-2
187	188	-2
693	701	1
1090	1092	0
660	668	1
1208	1212	1
1184	1188	3
43	47	1
1048	1054	-1
1160	1165	-3
435	563	-2
1049	1055	-2
1024	1031	-1
672	800	-2
923	926	2
2	5	0
205	203	1
819	947	-1
908	916	-2
1027	1155	-2
961	965	1
458	460	1
314	319	3
545	551	1
928	1056	1
35	36	-2
290	292	4
147	149	-1
921	925	1
386	390	-4
777	782	-2
1168	1175	0
1072	1076	-4
420	428	-1
576	581	1
285	293	-3
1211	1213	-3
306	311	2
650	655	-1
1176	1181	-5
687	681	2
929	933	1
52	60	1
1192	1199	2
459	463	1
909	907	1
387	388	-2
326	321	-1
1097	1100	0
584	589	3
659	787	2
1082	1210	-2
3	7	2
672	677	1
947	950	-1
1180	1178	1
536	543	-2
774	782	-3
44	52	-2
281	286	4
161	165	-2
257	261	-1
522	526	1
707	710	-2
562	690	4
1222	1230	1
307	309	6
56	62	0
1222	1216	1
784	791	3
1178	1182	1
273	278	1
202	205	1
963	965	1
163	291	1
8	13	-1
74	202	1
649	777	-1
840	968	-1
640	645	2
699	700	5
1074	1076	3
150	158	-2
1170	1174	1
1215	1209	-1
1029	1037	-2
1155	1159	1
1044	1041	0
454	462	-1
936	942	-1
945	949	1
531	532	2
1066	1068	3
174	168	1
201	206	-1
898	1026	1
281	409	1
1025	1028	2
804	812	2
516	514	1
683	684	-1
318	315	-1
1191	1199	-2
570	573	-2
968	972	-1
21	29	1
922	927	-5
516	524	1
411	414	-3
1099	1103	-1
830	838	0
273	401	2
438	446	1
683	686	0
1088	1095	1
1194	1199	0
818	821	-1
909	917	1
931	933	3
162	167	-1
1177	1182	1
45	43	1
138	140	-2
842	846	-3
899	902	-1
654	662	1
168	296	-1
432	560	1
697	703	0
554	557	-3
433	439	-2
537	665	1
657	662	-2
1040	1046	1
179	183	2
560	566	1
275	276	0
793	796	4
796	804	2
283	411	-1
840	844	3
928	932	-3
563	567	4
10	138	1
57	61	-3
24	30	2
965	973	2
801	804	-1
587	591	-3
129	134	2
331	334	4
168	175	0
683	685	-5
838	846	2
899	1027	-1
681	687	1
171	172	-1
537	543	0
49	53	3
192	196	1
770	898	1
539	540	3
194	199	4
393	398	3
200	206	-1
688	693	-1
1081	1086	-1
827	829	1
41	45	-4
408	413	0
264	268	-2
1210	1213	7
384	390	3
1032	1160	1
577	583	-3
523	527	1
67	68	0
826	829	1
822	830	-1
702	696	1
915	1043	2
186	314	1
568	696	-2
400	405	1
901	897	1
1202	1205	2
460	457	-1
7	2	1
390	398	-1
926	923	1
273	277	-3
280	284	-3
451	454	1
178	306	-3
897	1025	-1
811	813	-2
962	966	-1
1226	1229	-2
641	647	-1
933	941	-1
656	661	3
538	542	-1
915	919	-2
283	287	-1
1186	1189	2
3	131	2
770	775	1
1161	1165	-1
426	554	1
284	281	1
49	177	-1
898	900	4
1056	1060	-4
786	790	-4
133	141	-1
1169	1172	2
1227	1230	2
324	322	1
658	661	1
448	576	-1
1224	1230	-1
67	195	1
288	294	-1
176	181	-4
442	447	-1
3	5	0
19	21	3
1041	1047	2
1153	1156	-1
448	455	3
1203	1204	0
925	933	1
434	439	-1
935	943	-1
648	652	2
803	804	2
689	817	-2
512	518	-1
1051	1054	2
1	7	4
207	200	-1
75	77	1
649	652	-1
568	572	1
800	805	3
180	179	-1
50	53	1
185	188	-5
520	526	2
409	414	3
135	143	2
265	271	1
1199	1192	1
1091	1094	3
944	948	3
1051	1053	2
914	919	-1
202	207	-1
152	156	2
544	548	2
177	180	-3
128	133	-1
972	971	1
558	553	-1
779	780	3
955	1083	-1
585	589	2
35	163	2
552	556	-2
144	148	-3
435	439	-2
1157	1154	-1
574	568	1
169	172	-1
327	323	-1
957	965	0
697	825	-1
256	263	-1
528	656	0
651	654	-4
1027	1031	-4
811	939	-1
1164	1172	1
1082	1087	3
272	278	1
1057	1063	-4
955	957	-1
923	924	-2
546	548	-1
1090	1095	1
1154	1158	-2
1033	1038	1
461	458	-1
961	964	1
1212	1209	1
664	669	-2
443	445	1
562	567	1
318	314	-1
681	809	-1
961	1089	1
906	910	4
936	943	1
961	966	1
1045	1043	-1
27	29	1
457	460	-2
1174	1182	-1
907	1035	-4
74	79	-1
186	190	-1
1184	1189	-1
43	46	1
946	949	0
1048	1055	1
14	22	-2
1160	1166	-2
537	542	-1
26	29	3
1040	1044	4
178	182	3
560	564	4
296	302	2
458	461	1
321	327	0
314	316	-2
1041	1046	4
35	39	1
290	293	0
147	148	-1
921	924	3
259	261	0
386	391	2
777	781	1
923	1051	2
272	400	1
309	317	1
576	582	-2
170	174	2
561	567	1
896	901	-1
1211	1212	1
306	308	0
1176	1182	-1
168	173	-3
402	406	-5
1075	1203	2
153	159	-1
198	194	1
929	932	1
459	462	-2
387	391	1
301	309	-2
1079	1087	1
584	590	-4
298	300	1
1168	1174	2
145	151	2
1035	1037	2
281	285	1
913	919	-1
1049	1177	0
960	965	2
307	308	0
56	63	-5
298	303	1
1071	1079	0
1178	1183	2
776	782	1
772	780	-1
1168	1173	2
531	533	-2
963	964	3
1041	1169	2
1069	1067	-1
75	203	-1
48	55	1
696	824	1
712	719	4
55	48	1
1074	1077	4
1187	1189	1
1170	1175	1
819	823	0
1155	1158	-1
927	921	1
646	654	1
40	47	2
1054	1062	1
63	71	-3
1066	1069	2
912	916	-1
698	700	-2
195	197	0
812	820	-2
812	811	1
1075	1079	2
302	297	1
539	667	1
311	305	1
680	808	4
1201	1207	1
683	687	2


==> anc/README.txt <==
File I_N^s.txt refers to the instance, which in TeX notation in the paper "The power of pausing: advancing understanding of thermalization in experimental quantum annealers", is given by $\mathcal{I}_N^s$.

The columns are of the form i j Jij (tab '\t' separated) where i,j are spins, and Jij the coupling, thus defining the classical problem H=sum_{ij} J_ij s_i s_j, where s_{i,j} are spin variables.

The three instances, I_501^0, I_501^1, I_783, also have the ground state energy (E0) on the first line which is known exactly by planting (see the paper).
